Bifurcating entanglement-renormalization group flows of fracton stabilizer models

We investigate the entanglement-renormalization group flows of translation-invariant topological stabilizer models in three dimensions. Fracton models are observed to bifurcate under entanglement renormalization, generically returning at least one copy of the original model. Based on this behavior we formulate the notion of bifurcated equivalence for fracton phases, generalizing foliated fracton equivalence. The notion of quotient superselection sectors is also generalized accordingly. We calculate bifurcating entanglement-renormalization group flows for a wide range of examples and, based on those results, propose conjectures regarding the classification of translation-invariant topological stabilizer models in three dimensions.

==> anc/encodedqubits.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    307817,       5907]
NotebookOptionsPosition[    270866,       5500]
NotebookOutlinePosition[    271341,       5518]
CellTagsIndexPosition[    271298,       5515]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Number of encoded qubits in cubic codes and SFSL on a L*L*L lattice \
\>", "Section",
 CellChangeTimes->{{3.74243054173263*^9, 3.742430545998226*^9}, {
   3.742430952366643*^9, 3.742430964984912*^9}, {3.7424310225968795`*^9, 
   3.7424310310682335`*^9}, {3.742431384451279*^9, 3.742431392594509*^9}, {
   3.742431575660681*^9, 3.742431581017361*^9}, {3.742432394438074*^9, 
   3.742432403702309*^9}, {3.7425111383099294`*^9, 3.7425111515165915`*^9}, 
   3.7432404000786653`*^9, 3.7435497725945435`*^9, {3.777739053156623*^9, 
   3.7777390853877883`*^9}},ExpressionUUID->"a5b1d5ca-f71d-44bd-9ae5-\
25fee0c7d709"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"stabilizer", " ", "generators"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matCCX", " ", "=", "\[IndentingNewLine]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
         "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
         "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",",
          "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
         "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
         "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",",
          "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
         "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",",
          "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
         "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
         "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
         "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",",
          "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
         "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
         "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",",
          "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
         "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",",
          "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
         "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",",
          "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
         "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
         "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",",
          "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
         "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",",
          "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
         "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",",
          "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
         "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",",
          "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matCCZ", "=", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
         "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
         "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
         "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
         "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
         "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
         "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
         "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
         "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",",
          "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
         "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",",
          "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",",
          "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
         "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",",
          "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
         "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",",
          "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
         "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",",
          "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
         "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",",
          "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"i", "\[LessEqual]", "17"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Cubic code \>\"", ",", "i"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"i", "\[Equal]", "18"}], ",", 
        RowBox[{"Print", "[", "\"\<Yoshida's model\>\"", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Periodic", " ", "boundary", " ", "conditions"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"ClearAll", "[", "Modp", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"SetAttributes", "[", 
       RowBox[{"Modp", ",", "HoldFirst"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Modp", "[", 
        RowBox[{"x_", ",", "Lx_"}], "]"}], ":=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"x", ">", "Lx"}], ",", " ", 
           RowBox[{"Return", "[", 
            RowBox[{"x", "-", "Lx"}], "]"}], ",", " ", 
           RowBox[{"Return", "[", "x", "]"}]}], "]"}], ";"}], ")"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"storing", " ", "stabilizer", " ", "generators"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"ClearAll", "[", "fX", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"SetAttributes", "[", 
       RowBox[{"fX", ",", "HoldFirst"}], "]"}], ";", "\n", 
      RowBox[{
       RowBox[{"fX", "[", 
        RowBox[{
        "SX_", ",", "x_", ",", "y_", ",", "z_", ",", "Lx_", ",", "Ly_", ",", 
         " ", "Lz_"}], "]"}], ":=", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"SX", "[", 
             RowBox[{"[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "t"}], "]"}], "]"}], "=", 
            RowBox[{"{", 
             RowBox[{"0", ",", "u", ",", "v", ",", "w", ",", "t"}], "}"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "1", ",", "Lx"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"v", ",", "1", ",", "Ly"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "1", ",", "Lz"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "2"}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"SX", "[", 
              RowBox[{"[", 
               RowBox[{"x", ",", "y", ",", "z", ",", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SX", "[", 
              RowBox[{"[", 
               RowBox[{"x", ",", "y", ",", "z", ",", "2"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SX", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", "y", ",", 
                "z", ",", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SX", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", "y", ",", 
                "z", ",", "2"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SX", "[", 
              RowBox[{"[", 
               RowBox[{"x", ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
                "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"SX", "[", 
              RowBox[{"[", 
               RowBox[{"x", ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
                "2"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SX", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
                "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"SX", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
                "2"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SX", "[", 
              RowBox[{"[", 
               RowBox[{"x", ",", "y", ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"SX", "[", 
              RowBox[{"[", 
               RowBox[{"x", ",", "y", ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SX", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", "y", ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"SX", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", "y", ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SX", "[", 
              RowBox[{"[", 
               RowBox[{"x", ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"SX", "[", 
              RowBox[{"[", 
               RowBox[{"x", ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SX", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SX", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "=", 
          RowBox[{"matCCX", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"ClearAll", "[", "fZ", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"SetAttributes", "[", 
       RowBox[{"fZ", ",", "HoldFirst"}], "]"}], ";", "\n", 
      RowBox[{
       RowBox[{"fZ", "[", 
        RowBox[{
        "SZ_", ",", "x_", ",", "y_", ",", "z_", ",", "Lx_", ",", "Ly_", ",", 
         " ", "Lz_"}], "]"}], ":=", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"SZ", "[", 
             RowBox[{"[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "t"}], "]"}], "]"}], "=", 
            RowBox[{"{", 
             RowBox[{"0", ",", "u", ",", "v", ",", "w", ",", "t"}], "}"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "1", ",", "Lx"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"v", ",", "1", ",", "Ly"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "1", ",", "Lz"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "2"}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"SZ", "[", 
              RowBox[{"[", 
               RowBox[{"x", ",", "y", ",", "z", ",", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SZ", "[", 
              RowBox[{"[", 
               RowBox[{"x", ",", "y", ",", "z", ",", "2"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SZ", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", "y", ",", 
                "z", ",", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SZ", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", "y", ",", 
                "z", ",", "2"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SZ", "[", 
              RowBox[{"[", 
               RowBox[{"x", ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
                "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"SZ", "[", 
              RowBox[{"[", 
               RowBox[{"x", ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
                "2"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SZ", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
                "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"SZ", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
                "2"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SZ", "[", 
              RowBox[{"[", 
               RowBox[{"x", ",", "y", ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"SZ", "[", 
              RowBox[{"[", 
               RowBox[{"x", ",", "y", ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SZ", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", "y", ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"SZ", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", "y", ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SZ", "[", 
              RowBox[{"[", 
               RowBox[{"x", ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"SZ", "[", 
              RowBox[{"[", 
               RowBox[{"x", ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SZ", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"SZ", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
                RowBox[{"Modp", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "=", 
          RowBox[{"matCCZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"L", "=", "Lz"}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"number", " ", "of", " ", "qubits"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"Nq", "=", 
          RowBox[{"2", "*", "L", "*", "L", "*", "Lz"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"excitation", " ", "map", " ", "of", " ", "A"}], " ", 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"EStAX", " ", "=", " ", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"L", "*", "L", "*", "Lz"}], ",", "Nq"}], "}"}]}], 
           "]"}]}], ";", 
         RowBox[{"jX", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"EStAZ", " ", "=", " ", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"L", "*", "L", "*", "Lz"}], ",", "Nq"}], "}"}]}], 
           "]"}]}], ";", 
         RowBox[{"jZ", "=", "1"}], ";", "\[IndentingNewLine]", "\n", 
         RowBox[{"Do", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"SX", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"L", ",", "L", ",", "Lz", ",", "2"}], "}"}]}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"fX", "[", 
             RowBox[{
             "SX", ",", "x", ",", "y", ",", "z", ",", "L", ",", "L", ",", 
              "Lz"}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"EStAX", "[", 
              RowBox[{"[", "jX", "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"SX", ",", "3"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", "1"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"jX", "++"}], ";", "\[IndentingNewLine]", 
            RowBox[{"SZ", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"L", ",", "L", ",", "Lz", ",", "2"}], "}"}]}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"fZ", "[", 
             RowBox[{
             "SZ", ",", "x", ",", "y", ",", "z", ",", "L", ",", "L", ",", 
              "Lz"}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"EStAZ", "[", 
              RowBox[{"[", "jZ", "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"SZ", ",", "3"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", "1"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"jZ", "++"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Clear", "[", 
             RowBox[{"SX", ",", "SZ"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "1", ",", "L"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"y", ",", "1", ",", "L"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "1", ",", "Lz"}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"encoded", " ", "qubits"}], " ", "=", " ", 
           RowBox[{
            RowBox[{"number", " ", "of", " ", "physical", " ", "qubits"}], 
            "-", 
            RowBox[{
            "number", " ", "of", " ", "independent", " ", "stabilizer", " ", 
             "generators"}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Nq", "-", 
           RowBox[{"MatrixRank", "[", 
            RowBox[{"EStAX", ",", 
             RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], "-", 
           RowBox[{"MatrixRank", "[", 
            RowBox[{"EStAZ", ",", 
             RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"Lz", ",", "2", ",", "20"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "18"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7327601702820177`*^9, 3.732760207056198*^9}, {
   3.7327606673327727`*^9, 3.7327607631485176`*^9}, {3.732760800146039*^9, 
   3.732760844489793*^9}, {3.7327609178243313`*^9, 3.7327609900459146`*^9}, {
   3.7327610324975386`*^9, 3.732761232049184*^9}, 3.732761266015191*^9, 
   3.732761415695035*^9, 3.7327614543944206`*^9, {3.732761551954519*^9, 
   3.7327615646643124`*^9}, {3.732762016564759*^9, 3.732762321108605*^9}, {
   3.732805914431613*^9, 3.73280593288671*^9}, {3.7328062588182325`*^9, 
   3.7328063380499725`*^9}, {3.732806377089965*^9, 3.732806541588379*^9}, {
   3.732806595823947*^9, 3.7328066412473435`*^9}, {3.732806692564398*^9, 
   3.7328067054722*^9}, {3.732809363938752*^9, 3.732809372291216*^9}, {
   3.732809590506415*^9, 3.732809602332611*^9}, {3.732809711626871*^9, 
   3.732809714670265*^9}, {3.7328098749086776`*^9, 3.7328098777257605`*^9}, {
   3.7328107364600105`*^9, 3.7328108670460367`*^9}, {3.732810921747653*^9, 
   3.732810947562254*^9}, {3.732811003574786*^9, 3.7328110653123507`*^9}, {
   3.7328118605309753`*^9, 3.7328118606372633`*^9}, {3.732811926129497*^9, 
   3.732811927367593*^9}, {3.732812439252081*^9, 3.7328125461546936`*^9}, {
   3.7328127063801727`*^9, 3.732812716356657*^9}, {3.7328128504247594`*^9, 
   3.7328129370115366`*^9}, {3.7328131760987353`*^9, 
   3.7328131830720797`*^9}, {3.732813280321048*^9, 3.732813332208853*^9}, 
   3.732813619729455*^9, {3.732813659644884*^9, 3.732813670825738*^9}, {
   3.73281401911077*^9, 3.732814019154599*^9}, {3.7328145342815747`*^9, 
   3.732814545474923*^9}, {3.7328162668528852`*^9, 3.7328163231338377`*^9}, {
   3.732816783530512*^9, 3.732816784216236*^9}, {3.7328171717575455`*^9, 
   3.732817209285261*^9}, {3.732817322110594*^9, 3.732817322181319*^9}, {
   3.7328173588905497`*^9, 3.7328173748906755`*^9}, {3.7328174371376934`*^9, 
   3.7328174556270094`*^9}, {3.7328175236862745`*^9, 
   3.7328175858604107`*^9}, {3.7328176251953535`*^9, 3.732818097160287*^9}, {
   3.732818159415284*^9, 3.7328182376112537`*^9}, {3.7328185217923765`*^9, 
   3.7328185294195147`*^9}, {3.7328185730529103`*^9, 
   3.7328185921268997`*^9}, {3.7328186353628225`*^9, 3.732818673034293*^9}, {
   3.732818728598194*^9, 3.732818753170145*^9}, {3.7328188600968494`*^9, 
   3.732818877593791*^9}, {3.732818909953233*^9, 3.7328189172740498`*^9}, {
   3.7328189673281994`*^9, 3.732819071756819*^9}, {3.7328191189935226`*^9, 
   3.732819140852832*^9}, {3.732819222637807*^9, 3.7328194385508084`*^9}, {
   3.7328196217298994`*^9, 3.7328196258935776`*^9}, {3.732819720603932*^9, 
   3.7328197451187534`*^9}, {3.7328198972465115`*^9, 
   3.7328199035744867`*^9}, {3.7328199437146482`*^9, 3.732819943963457*^9}, {
   3.732819986680332*^9, 3.732819989201541*^9}, {3.732820157989853*^9, 
   3.7328201587381907`*^9}, {3.7328202275714493`*^9, 3.732820320659952*^9}, {
   3.73282050495904*^9, 3.732820520913139*^9}, {3.732820913153133*^9, 
   3.7328209536767225`*^9}, {3.7328210273723965`*^9, 3.732821058645422*^9}, {
   3.7328211020684204`*^9, 3.7328211022834816`*^9}, {3.7328211508177304`*^9, 
   3.7328211788027554`*^9}, {3.732821222965145*^9, 3.732821252539396*^9}, {
   3.7328260899755297`*^9, 3.7328261240799913`*^9}, {3.732831526513689*^9, 
   3.732831562220373*^9}, 3.732831620366127*^9, {3.732833566293336*^9, 
   3.732833571326764*^9}, {3.732833785670024*^9, 3.7328337975711837`*^9}, {
   3.7328338365598316`*^9, 3.7328338978011045`*^9}, {3.7328343286664624`*^9, 
   3.732834330003725*^9}, {3.7328344240313807`*^9, 3.7328344351677294`*^9}, {
   3.7328345762872353`*^9, 3.732834736870283*^9}, {3.7328347763095694`*^9, 
   3.73283486070922*^9}, {3.732835308368238*^9, 3.732835319540021*^9}, {
   3.7328886374134483`*^9, 3.732888724711333*^9}, {3.732888798796728*^9, 
   3.7328888108623667`*^9}, {3.732899929790271*^9, 3.7328999304753537`*^9}, {
   3.7328999698964014`*^9, 3.732899970194767*^9}, {3.7329017969301367`*^9, 
   3.732901798214116*^9}, {3.732923932237745*^9, 3.732923954439803*^9}, {
   3.7329239890057154`*^9, 3.732924008593758*^9}, {3.7329240431323743`*^9, 
   3.7329240623133593`*^9}, {3.7329241013350906`*^9, 
   3.7329241050389414`*^9}, {3.733161628110876*^9, 3.733161658601305*^9}, {
   3.7331617487038903`*^9, 3.733161751948517*^9}, 3.7331665595609827`*^9, {
   3.7331701068615713`*^9, 3.7331701172732534`*^9}, {3.7331710867186832`*^9, 
   3.733171103026075*^9}, {3.7331734985098753`*^9, 3.7331735011589193`*^9}, {
   3.73317354136882*^9, 3.73317354366593*^9}, {3.7331753064467278`*^9, 
   3.7331753330678744`*^9}, {3.733175412910182*^9, 3.7331754537377367`*^9}, {
   3.7331770612771187`*^9, 3.733177107220312*^9}, {3.733177443003415*^9, 
   3.7331776192019076`*^9}, {3.733177675004237*^9, 3.7331779404620094`*^9}, {
   3.733178026534851*^9, 3.7331780451995554`*^9}, {3.7331787033386326`*^9, 
   3.7331787070846367`*^9}, {3.7331842753683257`*^9, 3.733184297092086*^9}, {
   3.733184356310567*^9, 3.73318437476359*^9}, 3.7331870027235107`*^9, {
   3.7331870769789343`*^9, 3.7331870788319016`*^9}, {3.73318719950369*^9, 
   3.733187361522488*^9}, {3.7331873979823847`*^9, 3.73318757860274*^9}, {
   3.73318764612764*^9, 3.733187669492766*^9}, {3.7331877064169064`*^9, 
   3.733187725691188*^9}, {3.7331878108939714`*^9, 3.7331878340855904`*^9}, {
   3.733188385458231*^9, 3.733188469660134*^9}, 3.7331885024362364`*^9, {
   3.7331890432094417`*^9, 3.7331891141340427`*^9}, {3.733189144953949*^9, 
   3.7331891794544587`*^9}, {3.7331892229500732`*^9, 3.733189227319689*^9}, {
   3.7331892964885855`*^9, 3.733189300413023*^9}, {3.733189388311716*^9, 
   3.733189438658573*^9}, {3.733189625117313*^9, 3.7331897074412146`*^9}, {
   3.733189791827626*^9, 3.733189887375057*^9}, {3.733445117910935*^9, 
   3.7334451353583655`*^9}, {3.733446465102025*^9, 3.733446588066961*^9}, {
   3.7334475693035593`*^9, 3.7334476392565026`*^9}, {3.7334476802454805`*^9, 
   3.7334477038392315`*^9}, {3.7334477847393403`*^9, 3.733447832055094*^9}, {
   3.7334492072306347`*^9, 3.7334495061554213`*^9}, {3.7334495367599473`*^9, 
   3.733449627898097*^9}, {3.733449749990672*^9, 3.733449815908949*^9}, {
   3.733450040615647*^9, 3.733450076346637*^9}, {3.7334501715687695`*^9, 
   3.733450209944805*^9}, {3.7334503422973347`*^9, 3.7334503567086444`*^9}, {
   3.733450660959553*^9, 3.7334508026803737`*^9}, {3.733450987017945*^9, 
   3.733450987769988*^9}, {3.733451285219968*^9, 3.7334513023003807`*^9}, {
   3.7334513476890545`*^9, 3.7334513888425026`*^9}, {3.7334514904937296`*^9, 
   3.733451563706384*^9}, {3.733451602920637*^9, 3.7334516668676915`*^9}, {
   3.7334517637241707`*^9, 3.7334517664063034`*^9}, {3.733451832964297*^9, 
   3.733451971688125*^9}, {3.7334520067653055`*^9, 3.733452031469986*^9}, {
   3.7334521286072454`*^9, 3.733452128710518*^9}, {3.7334522061183243`*^9, 
   3.733452206324915*^9}, {3.733482341868376*^9, 3.7334824043384333`*^9}, {
   3.7334824349728813`*^9, 3.7334824578396754`*^9}, {3.7334825033466578`*^9, 
   3.7334825237438917`*^9}, {3.7334825585915375`*^9, 
   3.7334825711118565`*^9}, {3.733501911114872*^9, 3.7335019880153275`*^9}, {
   3.733502025144042*^9, 3.733502026322175*^9}, {3.7335020774260445`*^9, 
   3.733502087190002*^9}, {3.7335022886726866`*^9, 3.7335023060358467`*^9}, 
   3.733525326817358*^9, {3.733525359899314*^9, 3.7335254170813828`*^9}, {
   3.7335254636451435`*^9, 3.7335254798371935`*^9}, {3.733525549591679*^9, 
   3.7335255520883217`*^9}, {3.733527566808587*^9, 3.733527600116173*^9}, 
   3.733527648480827*^9, {3.733527999248409*^9, 3.7335280831420145`*^9}, {
   3.7335283787190323`*^9, 3.7335283797748404`*^9}, {3.733534040837885*^9, 
   3.7335340878338323`*^9}, {3.7335343688648663`*^9, 
   3.7335343845374823`*^9}, {3.733534456213008*^9, 3.7335344692396426`*^9}, {
   3.7335359478704433`*^9, 3.7335359699561625`*^9}, {3.7335364742439413`*^9, 
   3.7335365009499145`*^9}, {3.733536655120809*^9, 3.7335366714893265`*^9}, {
   3.733538341324668*^9, 3.733538342591079*^9}, {3.7335385055823784`*^9, 
   3.73353850618902*^9}, 3.7335390808829274`*^9, {3.733539381957514*^9, 
   3.733539482753689*^9}, {3.7335395129227123`*^9, 3.7335395234336944`*^9}, {
   3.73353957797268*^9, 3.733539690065685*^9}, {3.733539726907633*^9, 
   3.7335397370786777`*^9}, {3.733540060207765*^9, 3.733540068741455*^9}, {
   3.73354010415561*^9, 3.7335401916833673`*^9}, {3.7335406237250233`*^9, 
   3.733540688045044*^9}, {3.733540777109333*^9, 3.733540778640447*^9}, {
   3.733578808531714*^9, 3.7335789237731023`*^9}, {3.7335789611504393`*^9, 
   3.733579062707451*^9}, 3.733579505183553*^9, {3.7335796179956017`*^9, 
   3.7335797044434404`*^9}, {3.7335802562296205`*^9, 
   3.7335803380140915`*^9}, {3.733580521036691*^9, 3.733580560218641*^9}, {
   3.733580614393677*^9, 3.7335806144106913`*^9}, {3.733583823323981*^9, 
   3.7335838402308903`*^9}, {3.733589985573697*^9, 3.733590046745334*^9}, {
   3.7335901225448217`*^9, 3.733590247409833*^9}, {3.7335905789161744`*^9, 
   3.733590580533475*^9}, {3.7335906449176674`*^9, 3.7335907172810583`*^9}, {
   3.733590981237957*^9, 3.7335909868669224`*^9}, {3.7335910251416836`*^9, 
   3.733591072863561*^9}, {3.7335925990777955`*^9, 3.7335926075793953`*^9}, {
   3.7335929146568213`*^9, 3.73359291518322*^9}, {3.7335931120729637`*^9, 
   3.7335931253833895`*^9}, {3.733593273408909*^9, 3.7335933004216986`*^9}, {
   3.7336197681659975`*^9, 3.7336197859358773`*^9}, {3.733620491933568*^9, 
   3.733620593861532*^9}, {3.7336211722804985`*^9, 3.7336212338782954`*^9}, {
   3.7336213454419713`*^9, 3.7336214431648145`*^9}, {3.73362158499186*^9, 
   3.7336216076591563`*^9}, 3.7336216575147057`*^9, {3.733621688383752*^9, 
   3.733621729279476*^9}, {3.733656112074822*^9, 3.7336561277044044`*^9}, {
   3.733656414879433*^9, 3.733656452438322*^9}, {3.7336566010215125`*^9, 
   3.7336567287616267`*^9}, {3.733656832744276*^9, 3.733656855172904*^9}, {
   3.733670775603197*^9, 3.733670778002613*^9}, {3.733671220616458*^9, 
   3.7336712213424406`*^9}, {3.7336713662346983`*^9, 3.7336713738960476`*^9}, 
   3.733671440180314*^9, {3.7336715077198443`*^9, 3.733671509044367*^9}, {
   3.733679128089614*^9, 3.733679134012364*^9}, {3.733681308455571*^9, 
   3.7336814084163356`*^9}, {3.7336814772784195`*^9, 3.733681518891053*^9}, {
   3.7336820336135445`*^9, 3.733682067162771*^9}, 3.7336821501774516`*^9, {
   3.733682368756212*^9, 3.7336824464196978`*^9}, 3.7336842296880827`*^9, {
   3.7336843148144083`*^9, 3.7336844920306015`*^9}, {3.7336845404342623`*^9, 
   3.7336845438092766`*^9}, {3.7336847596741543`*^9, 
   3.7336848525962057`*^9}, {3.733684998878125*^9, 3.73368505410295*^9}, {
   3.733685088775159*^9, 3.733685096943852*^9}, 3.733685128177894*^9, 
   3.733685306427805*^9, {3.7336855367240944`*^9, 3.7336857489924526`*^9}, 
   3.7336948090021152`*^9, {3.7336954535235276`*^9, 3.7336954537345977`*^9}, {
   3.7336958133041267`*^9, 3.7336958811261063`*^9}, {3.7336959422651653`*^9, 
   3.7336959770591164`*^9}, {3.7336961795486193`*^9, 3.733696207583559*^9}, {
   3.7336962889424424`*^9, 3.733696313922674*^9}, {3.7336964532463636`*^9, 
   3.733696464598184*^9}, {3.7336965094646797`*^9, 3.7336966261137805`*^9}, {
   3.7336966768048697`*^9, 3.7336968293300376`*^9}, {3.733696872115388*^9, 
   3.7336968941051073`*^9}, {3.733696935217703*^9, 3.7336972490157433`*^9}, {
   3.7336977960308228`*^9, 3.7336978000083866`*^9}, {3.733697870538045*^9, 
   3.7336978960316095`*^9}, {3.7336979896037235`*^9, 
   3.7336979946773567`*^9}, {3.7336980740542936`*^9, 
   3.7336980902406216`*^9}, {3.733698130597907*^9, 3.733698195681484*^9}, {
   3.7336982305215225`*^9, 3.733698235122756*^9}, {3.7336982683509283`*^9, 
   3.733698280130246*^9}, {3.7336983258377523`*^9, 3.733698381935184*^9}, {
   3.7337011532626476`*^9, 3.733701291179326*^9}, {3.733701530272444*^9, 
   3.7337015823960247`*^9}, 3.7337020939440193`*^9, {3.733702527361889*^9, 
   3.733702588879443*^9}, {3.733702879548251*^9, 3.7337029108835535`*^9}, {
   3.7337029467047997`*^9, 3.7337031884676046`*^9}, 3.733703298191859*^9, 
   3.733703516825138*^9, {3.7337035526313353`*^9, 3.7337036326561275`*^9}, {
   3.733703667937931*^9, 3.7337037678545804`*^9}, {3.7337039624769907`*^9, 
   3.733703966165799*^9}, {3.7337040069863276`*^9, 3.7337040516490107`*^9}, {
   3.7337042808243484`*^9, 3.733704286629752*^9}, {3.733704342894346*^9, 
   3.7337043464147024`*^9}, {3.7337043862726727`*^9, 3.73370439487354*^9}, {
   3.733704428867951*^9, 3.7337044485021515`*^9}, {3.733704492776694*^9, 
   3.7337045076321898`*^9}, {3.733705133894719*^9, 3.733705153653251*^9}, {
   3.73370531565697*^9, 3.7337053161091995`*^9}, {3.7337054868601465`*^9, 
   3.7337057009363394`*^9}, 3.733705741703729*^9, {3.7337057754654922`*^9, 
   3.7337058113608966`*^9}, {3.7337059014160366`*^9, 
   3.7337059104761553`*^9}, {3.7337059499009852`*^9, 
   3.7337061232839184`*^9}, {3.7337071761233873`*^9, 
   3.7337071935868487`*^9}, {3.7337083250877657`*^9, 
   3.7337083622355614`*^9}, {3.733708401456809*^9, 3.733708437268051*^9}, {
   3.7337088468511267`*^9, 3.7337089901721745`*^9}, {3.733709024541292*^9, 
   3.7337090491908274`*^9}, {3.7337091064991927`*^9, 
   3.7337091950157013`*^9}, {3.7337092429072523`*^9, 
   3.7337092487998857`*^9}, {3.7337092839242716`*^9, 
   3.7337094722076015`*^9}, {3.7337095066963005`*^9, 
   3.7337095645952325`*^9}, {3.7337416038954935`*^9, 
   3.7337416886418085`*^9}, {3.7337417213778443`*^9, 
   3.7337417585165854`*^9}, {3.733742026642451*^9, 3.7337420320869546`*^9}, {
   3.7337421782966857`*^9, 3.733742201568555*^9}, {3.733742597067387*^9, 
   3.733742599059724*^9}, {3.7337426403805428`*^9, 3.73374264670639*^9}, {
   3.7337428257376156`*^9, 3.733742825787747*^9}, {3.733743051752551*^9, 
   3.733743063485744*^9}, {3.7337431069022083`*^9, 3.733743118715584*^9}, {
   3.7337478797300997`*^9, 3.7337478993673515`*^9}, {3.7337481439799623`*^9, 
   3.7337481616810627`*^9}, 3.733748281628927*^9, {3.733748443355975*^9, 
   3.73374847625146*^9}, {3.7337491368083363`*^9, 3.7337491506683717`*^9}, {
   3.7337761993160725`*^9, 3.7337762831274385`*^9}, 3.7337763286795073`*^9, {
   3.733776638851774*^9, 3.733776642405175*^9}, {3.7337767153210382`*^9, 
   3.733776911222993*^9}, {3.733776961328097*^9, 3.733777013999132*^9}, {
   3.733777072053526*^9, 3.733777110266076*^9}, 3.733777264090125*^9, {
   3.7337774008154793`*^9, 3.733777438986967*^9}, {3.7337774736872272`*^9, 
   3.7337774746006536`*^9}, 3.7337780177027664`*^9, {3.7337780707520213`*^9, 
   3.733778176166114*^9}, {3.7337782166517534`*^9, 3.733778219728935*^9}, {
   3.7337783430949273`*^9, 3.7337783630920935`*^9}, {3.733778573274907*^9, 
   3.733778573318019*^9}, {3.7337786156860332`*^9, 3.7337786627205563`*^9}, {
   3.733779166165002*^9, 3.733779167483535*^9}, {3.7337794908011103`*^9, 
   3.733779495601903*^9}, {3.733779691126117*^9, 3.7337797307875967`*^9}, {
   3.733779795077528*^9, 3.7337798139897776`*^9}, {3.733779856228074*^9, 
   3.7337798563614583`*^9}, {3.7337799073791*^9, 3.7337799593903513`*^9}, {
   3.733779994377404*^9, 3.7337799944275026`*^9}, {3.733780083073186*^9, 
   3.7337800832005243`*^9}, {3.7337807346206846`*^9, 
   3.7337807712521067`*^9}, {3.733780816699939*^9, 3.7337808973814154`*^9}, {
   3.7337809807801476`*^9, 3.733780984731653*^9}, {3.733781022186261*^9, 
   3.733781040665365*^9}, {3.7337812314746685`*^9, 3.7337812323239255`*^9}, {
   3.7337812866534014`*^9, 3.7337812885153527`*^9}, {3.7337853093594484`*^9, 
   3.733785334430112*^9}, {3.733785515805326*^9, 3.733785557831056*^9}, {
   3.7337856045101395`*^9, 3.7337856210270476`*^9}, {3.7337856657539654`*^9, 
   3.7337856753043537`*^9}, {3.7337858198436403`*^9, 3.733785841821071*^9}, {
   3.7337860878600254`*^9, 3.73378611330267*^9}, {3.733786152966854*^9, 
   3.733786155110581*^9}, {3.733786276372364*^9, 3.7337862860671387`*^9}, {
   3.7337863975856323`*^9, 3.7337864162602825`*^9}, {3.733786572558833*^9, 
   3.733786577019725*^9}, {3.733786626349847*^9, 3.733786631043364*^9}, {
   3.7337866969695883`*^9, 3.733786734602643*^9}, {3.733786820301958*^9, 
   3.7337868255649495`*^9}, {3.7337885020863743`*^9, 3.733788502147537*^9}, {
   3.733788540316016*^9, 3.7337885403741703`*^9}, {3.7337892538929014`*^9, 
   3.7337892574674053`*^9}, {3.7337893002561655`*^9, 3.733789302515173*^9}, {
   3.733789342338049*^9, 3.733789367280237*^9}, {3.7337896400832415`*^9, 
   3.7337896446694365`*^9}, {3.733789776906012*^9, 3.7337897799501314`*^9}, 
   3.733789876589037*^9, {3.733790929927717*^9, 3.7337909359367237`*^9}, {
   3.73379097388249*^9, 3.7337909761675315`*^9}, {3.733791581218201*^9, 
   3.7337915812934017`*^9}, {3.7338551897574472`*^9, 3.733855190040243*^9}, {
   3.733855688295825*^9, 3.73385572549974*^9}, {3.733855766765452*^9, 
   3.733855830385598*^9}, 3.733857631491271*^9, {3.73385775703806*^9, 
   3.7338577589631796`*^9}, {3.7338577953990197`*^9, 3.7338577998719482`*^9}, 
   3.7338578855958586`*^9, {3.733857934569031*^9, 3.733857936023929*^9}, {
   3.733858042462365*^9, 3.733858049803894*^9}, {3.7338580804052725`*^9, 
   3.7338581957839994`*^9}, {3.733858276980876*^9, 3.733858394333642*^9}, 
   3.7338584353106203`*^9, {3.7338585788406754`*^9, 3.7338586148423924`*^9}, {
   3.7338586994844303`*^9, 3.733858720610598*^9}, {3.7338587961534433`*^9, 
   3.7338588577823253`*^9}, {3.733858894403661*^9, 3.7338589320217056`*^9}, {
   3.7338589711497345`*^9, 3.7338590154224634`*^9}, {3.7338590769489927`*^9, 
   3.733859116589422*^9}, {3.733859459239497*^9, 3.7338594620760384`*^9}, {
   3.7338595994924173`*^9, 3.7338596041146765`*^9}, {3.733859652732937*^9, 
   3.7338596610029254`*^9}, {3.733859879861935*^9, 3.7338599055702543`*^9}, {
   3.7338599492032623`*^9, 3.7338599613585787`*^9}, {3.733860297969144*^9, 
   3.73386032139643*^9}, {3.733860425500243*^9, 3.733860544436425*^9}, {
   3.733860575562179*^9, 3.7338606079743853`*^9}, {3.7338606440482635`*^9, 
   3.7338606713318014`*^9}, {3.7338607161529675`*^9, 3.733860716279334*^9}, {
   3.7338607688310223`*^9, 3.7338607697073517`*^9}, {3.7338608456753283`*^9, 
   3.733860923706792*^9}, {3.7338610202424498`*^9, 3.7338610253129625`*^9}, {
   3.7338610661996365`*^9, 3.7338610959290032`*^9}, {3.7338611266165934`*^9, 
   3.733861167971573*^9}, {3.7338615254940853`*^9, 3.733861632974876*^9}, {
   3.7338616656236467`*^9, 3.7338617176409454`*^9}, {3.733862051366671*^9, 
   3.733862054027746*^9}, {3.7338645718774414`*^9, 3.733864641584772*^9}, {
   3.7338647540968733`*^9, 3.7338648906800375`*^9}, {3.733864940310031*^9, 
   3.733864992795581*^9}, {3.7338650837794423`*^9, 3.733865108916305*^9}, {
   3.7338651400309954`*^9, 3.7338651852131233`*^9}, {3.733865222418039*^9, 
   3.733865233640911*^9}, {3.7338655040433702`*^9, 3.733865504436451*^9}, {
   3.733865627578811*^9, 3.733865735015484*^9}, {3.733873301652539*^9, 
   3.7338733823180304`*^9}, {3.733873575188822*^9, 3.7338736214498158`*^9}, {
   3.7338736656850123`*^9, 3.733873815882095*^9}, {3.733873846271892*^9, 
   3.733873847004838*^9}, {3.7338740820440397`*^9, 3.7338741116136866`*^9}, {
   3.733874493096903*^9, 3.7338745239589553`*^9}, {3.733875465673866*^9, 
   3.733875467999051*^9}, {3.7338758837609177`*^9, 3.7338759069786468`*^9}, {
   3.733875954175128*^9, 3.733875958868643*^9}, {3.7338764385288568`*^9, 
   3.7338764581610527`*^9}, {3.7338765047870436`*^9, 3.7338765085430374`*^9}, 
   3.7338765880323424`*^9, {3.73387740841553*^9, 3.733877421548445*^9}, {
   3.733877495115178*^9, 3.733877535076523*^9}, {3.7338782346422515`*^9, 
   3.7338782389948206`*^9}, {3.7338783344306417`*^9, 3.733878350922464*^9}, {
   3.733878425207966*^9, 3.733878449436415*^9}, {3.7338784837121744`*^9, 
   3.733878484062058*^9}, {3.733878523867889*^9, 3.7338785252004576`*^9}, {
   3.7338787072013607`*^9, 3.73387873083114*^9}, {3.733878790640154*^9, 
   3.733878995095739*^9}, {3.733879076106123*^9, 3.733879085828971*^9}, 
   3.733879135008725*^9, {3.7338792587587605`*^9, 3.7338793708823943`*^9}, {
   3.733879429299709*^9, 3.7338794324882226`*^9}, {3.7338795978317842`*^9, 
   3.7338796009450626`*^9}, {3.7338796752686653`*^9, 3.733879677950819*^9}, {
   3.7338797767063837`*^9, 3.7338798160760283`*^9}, {3.7338799273699255`*^9, 
   3.7338799297843456`*^9}, {3.7338799912226896`*^9, 3.733880032880477*^9}, {
   3.733880231346135*^9, 3.733880314196794*^9}, {3.733880355875606*^9, 
   3.7338804429300575`*^9}, {3.7338805395587296`*^9, 3.733880543653616*^9}, {
   3.7338805940696583`*^9, 3.733880629680336*^9}, {3.7338812057939177`*^9, 
   3.73388121422433*^9}, {3.733881683676515*^9, 3.7338816945083127`*^9}, {
   3.7338822134246306`*^9, 3.733882215795972*^9}, {3.733882311716958*^9, 
   3.733882339642238*^9}, {3.7338824092412467`*^9, 3.7338824183815813`*^9}, {
   3.7338824957342367`*^9, 3.7338825681096306`*^9}, {3.73388260319795*^9, 
   3.733882606027443*^9}, {3.733882657441167*^9, 3.733882660016018*^9}, {
   3.7338827921533203`*^9, 3.7338827951372275`*^9}, {3.733882943163783*^9, 
   3.7338829593081474`*^9}, {3.733883715554147*^9, 3.7338837159211226`*^9}, {
   3.7338845205888777`*^9, 3.7338845351538677`*^9}, 3.733931255807588*^9, {
   3.7339312957608404`*^9, 3.733931346548867*^9}, {3.733931418134042*^9, 
   3.733931419985963*^9}, {3.7339314932016287`*^9, 3.733931529791875*^9}, {
   3.733931629084896*^9, 3.7339316383024087`*^9}, {3.733936900382874*^9, 
   3.733936968150078*^9}, {3.7341328300678043`*^9, 3.734132830360583*^9}, 
   3.7341329371104283`*^9, {3.7341358902520666`*^9, 3.734135890787636*^9}, {
   3.7341363200105357`*^9, 3.734136410719623*^9}, {3.734136441630275*^9, 
   3.7341364419313173`*^9}, {3.7341368557092867`*^9, 
   3.7341368559263067`*^9}, {3.734137925042466*^9, 3.7341379347071686`*^9}, {
   3.7341388932742624`*^9, 3.7341389250447297`*^9}, {3.7341389668989687`*^9, 
   3.734138967275032*^9}, {3.734139519621379*^9, 3.7341395277939215`*^9}, 
   3.7341396215481844`*^9, {3.7341398610629816`*^9, 3.734139861343727*^9}, {
   3.734139976548905*^9, 3.7341401068794937`*^9}, {3.7341811134541645`*^9, 
   3.734181113801056*^9}, {3.7341814554079256`*^9, 3.7341814555894346`*^9}, {
   3.73453786557677*^9, 3.7345378941226645`*^9}, {3.734539594737584*^9, 
   3.7345395995622787`*^9}, {3.73453964758774*^9, 3.7345396699179277`*^9}, {
   3.7345397681442566`*^9, 3.7345398340633097`*^9}, {3.7345439864861517`*^9, 
   3.734544031736433*^9}, {3.734545303914727*^9, 3.734545319666156*^9}, {
   3.7345454265260067`*^9, 3.7345455579563923`*^9}, {3.7345456290673423`*^9, 
   3.734545775094801*^9}, {3.7345458233871965`*^9, 3.7345458303928223`*^9}, {
   3.734545965119928*^9, 3.7345459722228484`*^9}, {3.734551715513602*^9, 
   3.7345517260746794`*^9}, {3.734551757636591*^9, 3.7345517786584845`*^9}, {
   3.734552428822751*^9, 3.7345524295597167`*^9}, 3.7345525169209843`*^9, {
   3.734553080529111*^9, 3.734553112792919*^9}, {3.734553336047243*^9, 
   3.734553374129485*^9}, {3.7345534480198064`*^9, 3.7345535787564015`*^9}, {
   3.7345536141715517`*^9, 3.7345536171885724`*^9}, {3.7345553635997057`*^9, 
   3.7345553953210382`*^9}, {3.734555427059422*^9, 3.734555440502165*^9}, {
   3.7345555160157003`*^9, 3.7345555508523254`*^9}, {3.734555876934272*^9, 
   3.734555904188735*^9}, {3.734557011831596*^9, 3.7345570177042093`*^9}, {
   3.734558091114113*^9, 3.734558148225958*^9}, {3.7345582092923126`*^9, 
   3.7345582213503704`*^9}, {3.7345639153484025`*^9, 3.7345639155660133`*^9}, 
   3.7345639851873775`*^9, {3.734615968561783*^9, 3.7346160313205075`*^9}, {
   3.7346162992438364`*^9, 3.7346163384481087`*^9}, {3.734616378041334*^9, 
   3.7346163923834934`*^9}, {3.73461653668211*^9, 3.734616539062463*^9}, {
   3.734616573435828*^9, 3.7346166533152256`*^9}, {3.7346167428813314`*^9, 
   3.734616846421619*^9}, {3.7346168776496468`*^9, 3.7346169376222825`*^9}, {
   3.7346179256862955`*^9, 3.7346179474361315`*^9}, {3.7346180062334595`*^9, 
   3.7346180728896365`*^9}, {3.7346184811086287`*^9, 
   3.7346185142738047`*^9}, {3.7346188978740873`*^9, 3.734618964966136*^9}, {
   3.734619630892538*^9, 3.7346196812997513`*^9}, {3.7346203961049166`*^9, 
   3.7346205001355343`*^9}, {3.734620545145465*^9, 3.734620566510234*^9}, 
   3.7346210652793617`*^9, {3.7346211063585796`*^9, 3.7346211065039654`*^9}, {
   3.7346215506718626`*^9, 3.734621558039418*^9}, {3.734621590523782*^9, 
   3.7346216313125334`*^9}, {3.734621663591104*^9, 3.7346216781608105`*^9}, {
   3.734621715716378*^9, 3.734621769239681*^9}, {3.7346255727969923`*^9, 
   3.734625633717971*^9}, {3.7346265785536184`*^9, 3.734626596535469*^9}, {
   3.73462668302337*^9, 3.734626798712211*^9}, {3.73462694978265*^9, 
   3.7346270188123913`*^9}, {3.73462749017564*^9, 3.734627625292644*^9}, {
   3.7346276693437295`*^9, 3.7346277598900747`*^9}, {3.734628230987014*^9, 
   3.734628237653742*^9}, {3.7346282817359395`*^9, 3.7346282820718737`*^9}, {
   3.7346285891165733`*^9, 3.7346286619668617`*^9}, {3.734630141346304*^9, 
   3.73463016447279*^9}, {3.734630962648044*^9, 3.73463098348341*^9}, {
   3.734631105044633*^9, 3.7346311223446293`*^9}, {3.734632452742174*^9, 
   3.7346324528534985`*^9}, 3.7346337336044593`*^9, {3.7346425318038855`*^9, 
   3.734642573590953*^9}, {3.7346456734847836`*^9, 3.7346457579273205`*^9}, {
   3.7346460192079697`*^9, 3.734646068998309*^9}, {3.7346461326475334`*^9, 
   3.7346461327056866`*^9}, 3.7346461775499134`*^9, {3.7346472667257266`*^9, 
   3.7346472956556845`*^9}, {3.73465165615193*^9, 3.7346516568568506`*^9}, {
   3.7346518390321703`*^9, 3.734651932619164*^9}, {3.7346581803068666`*^9, 
   3.7346581872212515`*^9}, {3.7346583136746736`*^9, 3.7346583486084204`*^9}, 
   3.7346593362981606`*^9, {3.734691308756562*^9, 3.7346913222434206`*^9}, {
   3.7346925126331005`*^9, 3.7346925737706156`*^9}, {3.7346926134040017`*^9, 
   3.7346926367059393`*^9}, {3.7346928858634048`*^9, 3.734693039116817*^9}, {
   3.734693086097725*^9, 3.734693109387645*^9}, {3.7346936314003296`*^9, 
   3.7346936619614363`*^9}, {3.7346937209017563`*^9, 3.734693824422936*^9}, {
   3.734693946547657*^9, 3.734693952012204*^9}, {3.734694030257231*^9, 
   3.7346940304347005`*^9}, {3.73469492674609*^9, 3.734694934294156*^9}, {
   3.7347171307083573`*^9, 3.734717339628855*^9}, {3.734717404833203*^9, 
   3.734717494986867*^9}, {3.7347177019230776`*^9, 3.7347177056008635`*^9}, {
   3.7347179292233834`*^9, 3.734717972035245*^9}, {3.7347180897272243`*^9, 
   3.734718152483997*^9}, {3.7347181852430687`*^9, 3.7347182325478673`*^9}, {
   3.734718289609604*^9, 3.7347182917763014`*^9}, {3.7347183870094995`*^9, 
   3.7347184826908836`*^9}, {3.7347187855925074`*^9, 3.734718794594414*^9}, {
   3.7347188331489134`*^9, 3.734718899630666*^9}, {3.7347189590446887`*^9, 
   3.7347190000738106`*^9}, {3.7347190401092176`*^9, 
   3.7347191045106173`*^9}, {3.7347227586856785`*^9, 
   3.7347227817130547`*^9}, {3.734722880194909*^9, 3.734723074901186*^9}, {
   3.734723127346674*^9, 3.734723202591486*^9}, {3.734723409802972*^9, 
   3.734723473415148*^9}, {3.734723538096109*^9, 3.7347235444860845`*^9}, {
   3.734723595730296*^9, 3.734723769455035*^9}, {3.7347242656997533`*^9, 
   3.7347242681422167`*^9}, {3.734724569633397*^9, 3.734724572765202*^9}, {
   3.7347251388233333`*^9, 3.7347252776211596`*^9}, {3.734725360368386*^9, 
   3.734725367907427*^9}, {3.7347254007507486`*^9, 3.734725649326866*^9}, 
   3.7347258110554733`*^9, {3.7347258433313246`*^9, 3.734725889921186*^9}, 
   3.7347262797075825`*^9, 3.734726370220275*^9, {3.734726477773079*^9, 
   3.7347265170093956`*^9}, 3.734726657941045*^9, {3.7347267737359076`*^9, 
   3.7347267848314095`*^9}, {3.734726873218525*^9, 3.7347268765713205`*^9}, {
   3.73472693296833*^9, 3.734726979576372*^9}, {3.7347271144418116`*^9, 
   3.7347272127672677`*^9}, {3.73472724587425*^9, 3.7347272765789223`*^9}, {
   3.7347273543235855`*^9, 3.7347273815410404`*^9}, {3.734727415784745*^9, 
   3.734727456653013*^9}, {3.7347275347662783`*^9, 3.7347275400593147`*^9}, {
   3.734727689657092*^9, 3.734727814529045*^9}, {3.7347280197477064`*^9, 
   3.7347280200183954`*^9}, {3.7347281749312925`*^9, 3.734728324016638*^9}, {
   3.7347284607391367`*^9, 3.734728481127344*^9}, 3.7347285250652056`*^9, {
   3.734728598463335*^9, 3.734728656766317*^9}, {3.734728748142438*^9, 
   3.7347288684843984`*^9}, {3.7347289159255295`*^9, 3.734728969896978*^9}, {
   3.734729089095932*^9, 3.7347290945644293`*^9}, {3.7347306556960897`*^9, 
   3.7347306557903395`*^9}, {3.734730691617594*^9, 3.7347306919414997`*^9}, {
   3.734730728760377*^9, 3.734730751298297*^9}, {3.7347308099973297`*^9, 
   3.7347308939996977`*^9}, {3.7347310458077316`*^9, 3.734731046821475*^9}, {
   3.734731096055239*^9, 3.7347311878464055`*^9}, {3.7347312935333843`*^9, 
   3.734731322663802*^9}, {3.7347314160561457`*^9, 3.7347314562281523`*^9}, {
   3.734731570497961*^9, 3.734731570793748*^9}, {3.734731776826392*^9, 
   3.734731779846409*^9}, {3.7347318244399805`*^9, 3.734731825665197*^9}, {
   3.7347320696609073`*^9, 3.7347320818934755`*^9}, {3.734732145285972*^9, 
   3.734732166980651*^9}, 3.7347324227734585`*^9, {3.734732589263059*^9, 
   3.7347326072779865`*^9}, {3.734733371314402*^9, 3.7347333723411317`*^9}, {
   3.734733452984539*^9, 3.734733508613438*^9}, {3.734733895568166*^9, 
   3.734733896541726*^9}, {3.734734128040339*^9, 3.7347341506845427`*^9}, {
   3.7347343745748005`*^9, 3.734734396315646*^9}, {3.7347344839475884`*^9, 
   3.7347344912951236`*^9}, {3.7347345473762245`*^9, 3.734734548593461*^9}, {
   3.7347375060082083`*^9, 3.734737514482703*^9}, {3.7347375782121415`*^9, 
   3.73473759178627*^9}, {3.7347425258188753`*^9, 3.734742589265519*^9}, 
   3.734742664171669*^9, {3.7347427264913597`*^9, 3.7347427779071007`*^9}, {
   3.7347428236356745`*^9, 3.7347428474389696`*^9}, {3.7347428984746485`*^9, 
   3.7347431494442043`*^9}, {3.734743210581787*^9, 3.7347432216311283`*^9}, {
   3.734743267538225*^9, 3.7347432683513412`*^9}, {3.7347434610436525`*^9, 
   3.734743474506445*^9}, {3.734743510703724*^9, 3.734743512063342*^9}, {
   3.734743799010233*^9, 3.7347438524914236`*^9}, {3.7347438878012705`*^9, 
   3.7347438892812405`*^9}, 3.7347441789186625`*^9, {3.734744416501322*^9, 
   3.7347444834433002`*^9}, {3.7347445488662395`*^9, 
   3.7347445563642178`*^9}, {3.73474467141807*^9, 3.734744702741377*^9}, {
   3.7347471772747498`*^9, 3.73474724326322*^9}, {3.734747295385771*^9, 
   3.7347473048559484`*^9}, {3.7347478384572334`*^9, 
   3.7347478608708267`*^9}, {3.73474796055686*^9, 3.734747970794077*^9}, {
   3.7347759194769583`*^9, 3.734775931491905*^9}, {3.7347762198077*^9, 
   3.734776220964772*^9}, {3.7347762687739344`*^9, 3.7347763057572107`*^9}, {
   3.73477673685351*^9, 3.7347768630189447`*^9}, {3.734777219583272*^9, 
   3.73477726568384*^9}, {3.7347773004221992`*^9, 3.7347773005906463`*^9}, {
   3.734777368867173*^9, 3.734777372727439*^9}, {3.734777689668788*^9, 
   3.734777692538416*^9}, {3.734778605000965*^9, 3.734778605133316*^9}, {
   3.734778662934993*^9, 3.734778663085393*^9}, {3.7347787274635553`*^9, 
   3.7347787289725666`*^9}, {3.734778761568229*^9, 3.734778788000532*^9}, 
   3.734778837333667*^9, {3.734778912191691*^9, 3.734778939857277*^9}, {
   3.73477898485087*^9, 3.7347789861894283`*^9}, {3.7347797219131565`*^9, 
   3.7347798038208055`*^9}, {3.734779988210042*^9, 3.7347800566720676`*^9}, {
   3.734780146063116*^9, 3.734780180223941*^9}, {3.734780214344657*^9, 
   3.7347802927742157`*^9}, {3.734781077699088*^9, 3.7347811159197373`*^9}, {
   3.7347816775226293`*^9, 3.734781707927472*^9}, {3.7347817638932323`*^9, 
   3.7347817640977755`*^9}, 3.7347818392275224`*^9, {3.7347820078583856`*^9, 
   3.734782011766776*^9}, {3.7347821283417587`*^9, 3.734782167034587*^9}, {
   3.7347822126468563`*^9, 3.7347822324776106`*^9}, {3.7347822832034454`*^9, 
   3.734782285793332*^9}, {3.7347824919143944`*^9, 3.734782493763316*^9}, 
   3.7347828974202623`*^9, {3.7347829754506874`*^9, 3.7347829805352063`*^9}, {
   3.734783608847684*^9, 3.7347837028947277`*^9}, {3.7347838793638525`*^9, 
   3.7347839210456686`*^9}, {3.7347841533983946`*^9, 
   3.7347841891444345`*^9}, {3.7347842244493*^9, 3.7347842246598573`*^9}, {
   3.73478433058852*^9, 3.734784361866649*^9}, {3.7347844498345284`*^9, 
   3.7347844940169945`*^9}, {3.734784559341706*^9, 3.734784598078665*^9}, {
   3.7347848859398813`*^9, 3.734784946487894*^9}, {3.7347850293020372`*^9, 
   3.734785054176201*^9}, {3.7347851912857027`*^9, 3.73478520182376*^9}, {
   3.7347853021133585`*^9, 3.7347853367043266`*^9}, {3.734785508056899*^9, 
   3.734785530403699*^9}, {3.734792751909072*^9, 3.7347927524194765`*^9}, 
   3.734792975242527*^9, {3.7347931177103605`*^9, 3.7347931426747675`*^9}, {
   3.734793174230629*^9, 3.734793209734022*^9}, 3.734793367862468*^9, 
   3.734794005580293*^9, {3.7347940617406445`*^9, 3.734794089716028*^9}, {
   3.7347944098514414`*^9, 3.734794433119293*^9}, {3.7347958253995657`*^9, 
   3.7347958670813856`*^9}, {3.734796072819121*^9, 3.7347961296101117`*^9}, {
   3.734799652838671*^9, 3.734799676892623*^9}, {3.7347997323857975`*^9, 
   3.7347997673681126`*^9}, {3.7348000236657095`*^9, 
   3.7348000364065523`*^9}, {3.7348014512248955`*^9, 3.734801461212449*^9}, {
   3.734801557789975*^9, 3.7348015587715845`*^9}, {3.7348016058466816`*^9, 
   3.734801606062254*^9}, {3.734827376276675*^9, 3.73482737639098*^9}, {
   3.734827407384414*^9, 3.734827436890895*^9}, {3.734829643762218*^9, 
   3.734829673285548*^9}, {3.7348297033125362`*^9, 3.734829703339608*^9}, {
   3.7348328666012797`*^9, 3.7348328723891315`*^9}, {3.7348329045306664`*^9, 
   3.7348329046990633`*^9}, 3.734859214716861*^9, {3.734865722021888*^9, 
   3.7348657621004868`*^9}, {3.7348660158861575`*^9, 
   3.7348660170472383`*^9}, {3.734866506783314*^9, 3.7348665069096503`*^9}, {
   3.7348672088922215`*^9, 3.734867211133175*^9}, {3.7348720626436815`*^9, 
   3.7348722316339264`*^9}, {3.73487226526153*^9, 3.73487227031798*^9}, {
   3.734872596022869*^9, 3.734872597391513*^9}, {3.7348736009993114`*^9, 
   3.7348736066633773`*^9}, {3.734874135799426*^9, 3.734874136346882*^9}, {
   3.7348743387563066`*^9, 3.7348743390611196`*^9}, {3.7348763993233547`*^9, 
   3.734876400546608*^9}, {3.7348774125038023`*^9, 3.7348774199336023`*^9}, {
   3.734877667919183*^9, 3.734877675283771*^9}, {3.7348815521604834`*^9, 
   3.7348815603873315`*^9}, {3.7348857307138133`*^9, 
   3.7348857869132895`*^9}, {3.7348858354985447`*^9, 3.734885838144598*^9}, {
   3.7348860057788744`*^9, 3.7348860061247907`*^9}, {3.7348863922235622`*^9, 
   3.7348863930518103`*^9}, {3.734886763006571*^9, 3.7348867710509696`*^9}, {
   3.7348868433683124`*^9, 3.7348868586239257`*^9}, {3.7348869102752695`*^9, 
   3.734886937577919*^9}, {3.7348871098275833`*^9, 3.7348871134492455`*^9}, {
   3.7348871447243986`*^9, 3.7348871478667583`*^9}, {3.734887346456561*^9, 
   3.734887356103266*^9}, {3.734887401568398*^9, 3.734887407957391*^9}, {
   3.734887795459155*^9, 3.7348877955742264`*^9}, {3.7348882338574*^9, 
   3.734888242362059*^9}, {3.7348885910957966`*^9, 3.7348885916994023`*^9}, {
   3.7348951080797014`*^9, 3.7348951169052057`*^9}, {3.7349124662267685`*^9, 
   3.7349124784566936`*^9}, {3.7350603033891363`*^9, 
   3.7350603053543625`*^9}, {3.735060861199767*^9, 3.735060936181105*^9}, {
   3.7350611589855833`*^9, 3.7350611754944916`*^9}, {3.735061239714213*^9, 
   3.735061240724939*^9}, {3.735061357616721*^9, 3.7350613681066146`*^9}, {
   3.7350615112159653`*^9, 3.7350615112851496`*^9}, {3.7350615461117554`*^9, 
   3.7350615497835183`*^9}, {3.7350619863819895`*^9, 
   3.7350619888876553`*^9}, {3.7353088198228984`*^9, 3.735308856637822*^9}, {
   3.735308889843087*^9, 3.735308921659691*^9}, {3.735309362498128*^9, 
   3.7353093727995214`*^9}, {3.735309443600043*^9, 3.735309448512108*^9}, {
   3.735309488739071*^9, 3.7353094898389945`*^9}, {3.7353095275973377`*^9, 
   3.7353097079829903`*^9}, {3.7353097489583454`*^9, 
   3.7353097498908243`*^9}, {3.7353098186531925`*^9, 3.735309834953536*^9}, {
   3.7353098708860836`*^9, 3.7353098718125467`*^9}, {3.73531100634207*^9, 
   3.7353110066739535`*^9}, {3.735315648103092*^9, 3.7353156593319516`*^9}, {
   3.73531616573775*^9, 3.7353161669299493`*^9}, {3.735316470636486*^9, 
   3.7353164760518985`*^9}, {3.735317458017783*^9, 3.7353174640878925`*^9}, {
   3.7353176583871384`*^9, 3.7353176585846634`*^9}, {3.735317703551231*^9, 
   3.735317706001789*^9}, {3.7353337575049143`*^9, 3.7353338037087717`*^9}, {
   3.735333853082061*^9, 3.7353338911081724`*^9}, {3.735333932599531*^9, 
   3.7353340083409367`*^9}, {3.735334408046507*^9, 3.735334409628714*^9}, {
   3.735334501442891*^9, 3.7353345282621937`*^9}, {3.735334582822741*^9, 
   3.735334618023701*^9}, {3.735334667744912*^9, 3.7353346692909956`*^9}, 
   3.7353347128909283`*^9, {3.7353347692798696`*^9, 3.7353347845504756`*^9}, {
   3.7353349142864757`*^9, 3.7353349968018613`*^9}, {3.735335036810275*^9, 
   3.735335066351796*^9}, {3.735335196458788*^9, 3.735335278048724*^9}, {
   3.7353355114934287`*^9, 3.7353355640822363`*^9}, {3.7353357152161336`*^9, 
   3.7353357311414843`*^9}, {3.735335794399692*^9, 3.735335848470437*^9}, {
   3.735335891037591*^9, 3.735335928244525*^9}, {3.735336160594762*^9, 
   3.7353361607641783`*^9}, {3.7353362162587705`*^9, 
   3.7353362962233706`*^9}, {3.7353363906308393`*^9, 
   3.7353364694063387`*^9}, {3.735336534419156*^9, 3.7353365363011985`*^9}, {
   3.735336821574274*^9, 3.735336823923493*^9}, {3.7353382404962683`*^9, 
   3.73533824415101*^9}, {3.7353443138898106`*^9, 3.7353443156023855`*^9}, {
   3.736619929990133*^9, 3.7366199322421107`*^9}, {3.7366385498651457`*^9, 
   3.7366385518329077`*^9}, {3.7367031878983245`*^9, 
   3.7367032250280056`*^9}, {3.7367032789765882`*^9, 3.736703290157667*^9}, {
   3.736703553197651*^9, 3.736703553857884*^9}, {3.7386249969540367`*^9, 
   3.7386249996691413`*^9}, {3.738625915080331*^9, 3.7386259170306005`*^9}, {
   3.7386266747916093`*^9, 3.7386266772011757`*^9}, {3.73862754433747*^9, 
   3.7386275457808313`*^9}, {3.7386276038128195`*^9, 
   3.7386276281251307`*^9}, {3.7386323173977585`*^9, 3.738632360784855*^9}, {
   3.7386655057077003`*^9, 3.738665519518817*^9}, {3.7386664954467697`*^9, 
   3.7386664982265625`*^9}, {3.738667616623258*^9, 3.7386676430274477`*^9}, {
   3.738667682615444*^9, 3.7386676847398124`*^9}, 3.7386678133099327`*^9, {
   3.738668307365114*^9, 3.7386683094897547`*^9}, {3.738669591676498*^9, 
   3.738669622560652*^9}, {3.742517387706958*^9, 3.742517500763234*^9}, {
   3.742517537189856*^9, 3.74251755931471*^9}, {3.7425176711737337`*^9, 
   3.7425177678403935`*^9}, {3.742517825786507*^9, 3.742517831561039*^9}, 
   3.7426859040799336`*^9, {3.7426867963147674`*^9, 3.7426867979543858`*^9}, {
   3.742686865215578*^9, 3.742686912356558*^9}, {3.742686986166245*^9, 
   3.7426870130054955`*^9}, {3.74274220391159*^9, 3.7427422166734743`*^9}, {
   3.742742270332097*^9, 3.742742283694378*^9}, 3.7427431208939104`*^9, {
   3.7427431802346783`*^9, 3.7427432096360807`*^9}, {3.7427432748170643`*^9, 
   3.7427433768130646`*^9}, {3.7427448737468905`*^9, 
   3.7427448791135445`*^9}, {3.7427449152655416`*^9, 3.742744926283088*^9}, {
   3.742745078754998*^9, 3.742745081284236*^9}, {3.742745134028078*^9, 
   3.742745160118763*^9}, {3.7427452017803907`*^9, 3.7427452345856943`*^9}, {
   3.7427454564047165`*^9, 3.742745488452615*^9}, {3.742746712699539*^9, 
   3.7427467159149437`*^9}, {3.7427527949369974`*^9, 3.742753051549716*^9}, {
   3.742753114375883*^9, 3.742753237360113*^9}, {3.7427532979145412`*^9, 
   3.7427533482868824`*^9}, {3.7427533865016513`*^9, 3.742753388191136*^9}, {
   3.742753446034139*^9, 3.7427535214787965`*^9}, {3.7427535691046352`*^9, 
   3.742753569792827*^9}, {3.7427583795406637`*^9, 3.7427586289212*^9}, {
   3.74275867547974*^9, 3.7427587580160646`*^9}, {3.7427588771141353`*^9, 
   3.742758878048637*^9}, {3.7428245048726482`*^9, 3.7428245199548903`*^9}, {
   3.742824585233941*^9, 3.7428247540702205`*^9}, {3.742824879652135*^9, 
   3.742824913802878*^9}, {3.742825054373232*^9, 3.7428250664050984`*^9}, {
   3.7428297808121634`*^9, 3.7428298191345425`*^9}, {3.74283005555221*^9, 
   3.742830110115547*^9}, {3.742830376532284*^9, 3.7428303907732987`*^9}, {
   3.7428304629582996`*^9, 3.742830465756816*^9}, {3.7428320587837195`*^9, 
   3.742832059309343*^9}, {3.7428362079850254`*^9, 3.7428362084916697`*^9}, 
   3.742839164833149*^9, {3.7428543052307854`*^9, 3.7428543375942445`*^9}, {
   3.7428543939056625`*^9, 3.742854541415618*^9}, {3.74285457703889*^9, 
   3.7428545826728263`*^9}, {3.742858362567773*^9, 3.742858374728262*^9}, {
   3.7428586479839115`*^9, 3.7428586589745493`*^9}, 3.7428589364223404`*^9, {
   3.7430805327752457`*^9, 3.743080535266585*^9}, {3.7430805775694685`*^9, 
   3.7430805783613505`*^9}, {3.7430806631615505`*^9, 3.743080763365639*^9}, {
   3.7430809546214247`*^9, 3.743080999841538*^9}, {3.7430811404587135`*^9, 
   3.7430812268985367`*^9}, {3.7430814529331617`*^9, 3.743081468167423*^9}, {
   3.743094288202922*^9, 3.7430942882687445`*^9}, {3.743095035439342*^9, 
   3.743095038227885*^9}, {3.7430950897036505`*^9, 3.7430950898353243`*^9}, {
   3.743097416998307*^9, 3.7430974244852543`*^9}, {3.743169119424593*^9, 
   3.743169129038873*^9}, {3.7431700250508423`*^9, 3.7431700281664786`*^9}, {
   3.74317137344559*^9, 3.7431713811721163`*^9}, {3.743171701926157*^9, 
   3.7431717069736567`*^9}, {3.7431742663936996`*^9, 
   3.7431742671965513`*^9}, {3.743176843175956*^9, 3.743176844819811*^9}, {
   3.7434298323371925`*^9, 3.743429894177749*^9}, {3.7434299531495123`*^9, 
   3.7434301292025948`*^9}, {3.743430161090372*^9, 3.743430220564849*^9}, {
   3.7434302985738277`*^9, 3.7434303007140856`*^9}, {3.7434303447905307`*^9, 
   3.743430344909213*^9}, {3.7434653817033978`*^9, 3.743465388004509*^9}, {
   3.743547594794166*^9, 3.7435476061467876`*^9}, {3.743611877305934*^9, 
   3.7436118783501396`*^9}, 3.743779182016526*^9, {3.7438927802202344`*^9, 
   3.7438928171185026`*^9}, {3.743924619225929*^9, 3.743924621365235*^9}, {
   3.7439249210935917`*^9, 3.743924926844203*^9}, {3.743926345466769*^9, 
   3.7439263790698566`*^9}, {3.7439264597529993`*^9, 
   3.7439264616169815`*^9}, {3.74396616178458*^9, 3.74396617279113*^9}, {
   3.744635910113287*^9, 3.744635934771352*^9}, 3.7447168778067446`*^9, {
   3.7447169174696865`*^9, 3.7447169179164915`*^9}, {3.7495792279779067`*^9, 
   3.7495792431500015`*^9}, {3.7495795824658184`*^9, 3.749579652567129*^9}, {
   3.7495798878762894`*^9, 3.749579896120842*^9}, {3.749579932898629*^9, 
   3.749579986811821*^9}, {3.749580806315694*^9, 3.749580815526125*^9}, {
   3.749580878420841*^9, 3.7495809124136267`*^9}, {3.749580991971012*^9, 
   3.749581165601483*^9}, {3.7495812239291725`*^9, 3.74958128093943*^9}, 
   3.749581875358945*^9, {3.74958203979026*^9, 3.749582142584397*^9}, {
   3.7495837902289553`*^9, 3.7495837906319895`*^9}, {3.7495869104136133`*^9, 
   3.749586912134014*^9}, {3.7495874421984015`*^9, 3.7495874663744373`*^9}, {
   3.7539959649303513`*^9, 3.75399597682759*^9}, {3.75399604917128*^9, 
   3.7539961857004395`*^9}, {3.753996217946272*^9, 3.7539962180659523`*^9}, {
   3.753996265976895*^9, 3.753996270552699*^9}, {3.753996315742939*^9, 
   3.753996332328618*^9}, {3.753996366849374*^9, 3.753996433170121*^9}, {
   3.7542199655438433`*^9, 3.7542201648308845`*^9}, {3.754220196181125*^9, 
   3.754220236222977*^9}, {3.754220277303097*^9, 3.754220288229876*^9}, {
   3.754224851148322*^9, 3.7542248836434183`*^9}, {3.7542249334810963`*^9, 
   3.7542249342301273`*^9}, {3.754225010493226*^9, 3.7542250432106867`*^9}, {
   3.7542250776575575`*^9, 3.7542251417850227`*^9}, {3.75422518978366*^9, 
   3.7542252593242545`*^9}, {3.7542252932453947`*^9, 3.754225327023327*^9}, {
   3.754225368948315*^9, 3.7542255177799444`*^9}, {3.754225564161997*^9, 
   3.7542258252646284`*^9}, 3.7542258841740522`*^9, {3.754227429947116*^9, 
   3.7542274891198378`*^9}, {3.7542277205828304`*^9, 3.754227854981406*^9}, {
   3.7542279429321957`*^9, 3.754227979646287*^9}, {3.75422801837272*^9, 
   3.7542281025450015`*^9}, {3.754228141025093*^9, 3.754228163620696*^9}, {
   3.754232740702448*^9, 3.7542327595560703`*^9}, {3.7542327936498504`*^9, 
   3.754232818801634*^9}, {3.7542332431989813`*^9, 3.754233253460575*^9}, {
   3.7542332844496627`*^9, 3.7542334436177893`*^9}, {3.7542335293556175`*^9, 
   3.754233536026657*^9}, {3.754233596881909*^9, 3.754233770062166*^9}, {
   3.754233818593351*^9, 3.7542338358112974`*^9}, {3.754233891512335*^9, 
   3.754233943237006*^9}, {3.754234127378584*^9, 3.7542341387372055`*^9}, {
   3.754234219709629*^9, 3.754234239743078*^9}, {3.754234275535371*^9, 
   3.7542342996917667`*^9}, {3.7542345277204895`*^9, 
   3.7542345315793266`*^9}, {3.754234637483943*^9, 3.7542347431454096`*^9}, {
   3.7542350271665535`*^9, 3.7542350543057165`*^9}, {3.754235315770939*^9, 
   3.7542353209830513`*^9}, {3.7542354269875135`*^9, 3.754235428773733*^9}, {
   3.7542356428582*^9, 3.7542357453682785`*^9}, {3.754240034855708*^9, 
   3.754240066288615*^9}, 3.754249957298354*^9, {3.754251728384403*^9, 
   3.754251736773226*^9}, {3.754251895075159*^9, 3.754251908062158*^9}, {
   3.7542737568449326`*^9, 3.7542737630493402`*^9}, {3.7542737933436375`*^9, 
   3.7542737980499573`*^9}, {3.7543525973847337`*^9, 3.754352599011414*^9}, {
   3.763638382000995*^9, 3.7636383988012943`*^9}, {3.763642566811182*^9, 
   3.7636425672702093`*^9}, {3.763648309953273*^9, 3.76364832065266*^9}, 
   3.7636483519848676`*^9, {3.7636516489740753`*^9, 3.7636516490458407`*^9}, {
   3.763669041266036*^9, 3.76366906756301*^9}, {3.766314810464724*^9, 
   3.766314862045083*^9}, {3.777738991406876*^9, 3.7777390302066655`*^9}, {
   3.777739334856162*^9, 3.777739334952936*^9}, {3.7777393960169597`*^9, 
   3.777739404783004*^9}, {3.7777394426965857`*^9, 3.7777394444503484`*^9}, {
   3.777739486205127*^9, 3.7777394959702253`*^9}, {3.777739925320397*^9, 
   3.777739982924853*^9}, {3.7778325729677515`*^9, 3.7778326803518515`*^9}, {
   3.7785020159419765`*^9, 3.77850202429802*^9}},
 FontFamily->"Consolas",
 FontSize->18,ExpressionUUID->"6095dd15-7d2c-443c-a0b5-6a29dc8472cd"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Cubic code ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 
   3.7777399834683695`*^9}},ExpressionUUID->"5a5bbd88-6d05-40c0-a663-\
b039745d55ab"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 
   3.7777399834998703`*^9}},ExpressionUUID->"71f9977b-4df4-4f7b-9c7f-\
e551135c4937"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 
   3.7777399835307875`*^9}},ExpressionUUID->"aa13dae2-d11c-49d6-be99-\
442414029aec"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 
   3.7777399835886054`*^9}},ExpressionUUID->"9bf80947-d514-4206-ba35-\
cdd32ad5bf62"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 
   3.7777399838160005`*^9}},ExpressionUUID->"8b585b31-2859-4500-87bc-\
087ab58b2049"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 
   3.7777399844483075`*^9}},ExpressionUUID->"b9ee2e2a-f0d4-4233-b679-\
d26068df537c"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 
   3.7777399862660465`*^9}},ExpressionUUID->"4074346d-614f-4f3e-84b7-\
a9ba6f583436"],

Cell[BoxData["30"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777399917164907`*^9},ExpressionUUID->"b320ea10-3001-4a6c-a7e4-\
4d7023c7b627"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777740003328338*^9},ExpressionUUID->"aa91f91f-0db6-4dae-b16d-\
33a833e4678e"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777740019016418*^9},ExpressionUUID->"7d23d735-8fd0-4d87-8126-\
648848548a9f"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777400562225103`*^9},ExpressionUUID->"10a80a49-200d-47be-8e89-\
134dfb3aa05f"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777401130591106`*^9},ExpressionUUID->"8425fbcf-9397-40d5-bfc3-\
e71741b5af26"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777740226182377*^9},ExpressionUUID->"f7460b75-3d9f-4fd7-9728-\
f91eed424f7c"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777403838891463`*^9},ExpressionUUID->"d8f3d34c-1cfd-477a-a0da-\
f36645038979"],

Cell[BoxData["50"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777406641892977`*^9},ExpressionUUID->"e8a079e2-7138-4959-9e34-\
ec96c69d433a"],

Cell[BoxData["62"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777741189485305*^9},ExpressionUUID->"21f7d0ed-a273-4329-9c77-\
ce667d9bb5d8"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777418866891794`*^9},ExpressionUUID->"d7652ace-eeab-4abb-b259-\
8bc3f75645a6"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777426387281675`*^9},ExpressionUUID->"d7055f22-c084-4475-8941-\
21c4f6f4d0bc"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777744113339075*^9},ExpressionUUID->"6ecad336-0914-4703-b8e0-\
eff77ef6b431"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777469845200715`*^9},ExpressionUUID->"a4bc1854-0d99-42ce-8787-\
f5fc37f4fcdc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Cubic code ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777469845329475`*^9},ExpressionUUID->"9145df2e-b642-43ca-96bb-\
6e63d04a4950"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777469877104387`*^9},ExpressionUUID->"436b80fc-7d4e-4274-913e-\
cc2d0f4f9cdd"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777469877758408`*^9},ExpressionUUID->"c45e40a3-d795-4ba9-9308-\
97be498a93d9"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777469878497076`*^9},ExpressionUUID->"85ee5181-2ede-42de-8afd-\
f8506008b60b"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777746988177658*^9},ExpressionUUID->"b9d02374-d200-409a-858c-\
71d57a6336fa"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777469892165585`*^9},ExpressionUUID->"6d57351d-bcb4-4d1a-a2d8-\
5e8b19fe0430"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777469919011164`*^9},ExpressionUUID->"7028d207-a04b-46de-a9cd-\
ce4b38839bda"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777469976384954`*^9},ExpressionUUID->"315bb310-cf33-433d-b288-\
620530849c1f"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777747008772314*^9},ExpressionUUID->"da4475c8-5721-4365-9ac6-\
bfb76ba706c0"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777470303597765`*^9},ExpressionUUID->"512096a7-a197-4035-90a2-\
b8654586e865"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777747067461526*^9},ExpressionUUID->"e32c2e88-f461-4169-9c81-\
dca48c1748f9"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777471289884186`*^9},ExpressionUUID->"505da46e-643f-4fc9-a172-\
9fed8a5509bd"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777472285056744`*^9},ExpressionUUID->"4b027084-f9b5-4c03-9419-\
6d8495914067"],

Cell[BoxData["28"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777473831368265`*^9},ExpressionUUID->"61be9a97-6bd5-4766-a4cf-\
ebd540cda749"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777476140780325`*^9},ExpressionUUID->"edf8998a-5815-4c45-b91e-\
d6d85ebdc147"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777747958114998*^9},ExpressionUUID->"a2578a1c-7912-4697-aefc-\
bca1a0b61f23"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777748383095435*^9},ExpressionUUID->"c1573c0c-79bd-4be5-9cc4-\
ba4e4aa32478"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777488744862795`*^9},ExpressionUUID->"84e61703-921d-43b1-a2a5-\
f3c13e01db5c"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777493639763904`*^9},ExpressionUUID->"93d1cda5-4437-4f0f-909b-\
a6e8dbfb322a"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777516475814896`*^9},ExpressionUUID->"ef3b13f7-142e-4e58-965a-\
b47ad102cc49"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Cubic code ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777751647620386*^9},ExpressionUUID->"f6e3cb58-7746-437b-889b-\
621795405d73"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777751653123505*^9},ExpressionUUID->"1a5130b2-b4e7-4b5e-a8ab-\
a8683ba87b7c"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777516531782866`*^9},ExpressionUUID->"4365f28e-0092-4fcb-a554-\
351a406c300e"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777516532791247`*^9},ExpressionUUID->"6f505c99-0c67-477c-ad9b-\
fd3e0fad79f4"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777516536608906`*^9},ExpressionUUID->"5eaf41eb-cbb6-4a13-a018-\
6a4aaf95476d"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777516547871437`*^9},ExpressionUUID->"837a7169-5c3d-4393-83b7-\
8b84208694a0"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777751657473246*^9},ExpressionUUID->"eb935ecc-c11b-4d73-8011-\
2f1d2ba3dde1"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777751664657101*^9},ExpressionUUID->"5bde912e-46e5-4181-98a1-\
7c6339df9384"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777516780208397`*^9},ExpressionUUID->"683306c5-ddc9-4d66-93c5-\
02f39f6ca4cb"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777751707155202*^9},ExpressionUUID->"7f113ac2-297d-4eb4-841c-\
16593c557513"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777517587235365`*^9},ExpressionUUID->"e8e9dff5-6137-4026-b86d-\
75d9d7600dea"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777518329315515`*^9},ExpressionUUID->"0acc1f19-6fb8-4aad-9103-\
64a9a919a95c"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777751923688037*^9},ExpressionUUID->"58d07d2a-16ac-4794-858a-\
d823d5c0c2bc"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777520104650326`*^9},ExpressionUUID->"ffe1da30-7b7b-4e40-a84d-\
d0ea393116f0"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777521408414893`*^9},ExpressionUUID->"971a642f-0108-4438-841d-\
0652d1932c24"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777523761196184`*^9},ExpressionUUID->"99317471-fa99-446c-aae9-\
73fb66175fdc"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777752801503858*^9},ExpressionUUID->"0578dc5c-b6d3-4f44-93fa-\
203853320437"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777537193625917`*^9},ExpressionUUID->"0994c4eb-64dc-419b-9e34-\
0d9a4abe44b4"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777549294278116`*^9},ExpressionUUID->"7fc232f1-3284-4729-9838-\
1f670ad283f9"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777755707973078*^9},ExpressionUUID->"6ca549b2-6d03-4756-ae4d-\
180d71970f6f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Cubic code ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777755707978065*^9},ExpressionUUID->"910c0772-d07b-4ab9-99d7-\
7182e9d396e0"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777755710563967*^9},ExpressionUUID->"2cafc880-26c8-4141-89dd-\
d94b18af4fdc"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777755710627795*^9},ExpressionUUID->"c8f16732-cf49-470c-af32-\
36d8dad922a1"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777557107534637`*^9},ExpressionUUID->"ae3b0a05-1121-4d70-8b58-\
63a34af124f6"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777755711106042*^9},ExpressionUUID->"d5adf3b1-bbbb-4af8-aacd-\
a6648e48e9a7"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.77775571195532*^9},ExpressionUUID->"fc7b19b9-2b30-458e-ad98-\
96d47c491f79"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777557131708374`*^9},ExpressionUUID->"9ea80649-d7b6-487f-afd9-\
1ed77ab6c7b7"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777557154131985`*^9},ExpressionUUID->"0f34054e-9b05-4a6c-aef4-\
00980ced2eae"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777557200341864`*^9},ExpressionUUID->"d7f049c0-6962-4191-b550-\
f406f9158775"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777557286329107`*^9},ExpressionUUID->"3a868caa-12af-424c-890e-\
27afc8848ebf"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777557432797475`*^9},ExpressionUUID->"81be2df7-1270-4ea4-8ab2-\
1e5c32f48d4f"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777557687051806`*^9},ExpressionUUID->"c3e3cb27-c381-4843-8904-\
15d8b3a9fa71"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777755810142912*^9},ExpressionUUID->"fae76ad5-1429-460e-a1e9-\
efd280c86f7c"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777558809499617`*^9},ExpressionUUID->"8b79b647-3618-49e2-aefb-\
daeb6b3cd1b4"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777755981970446*^9},ExpressionUUID->"71e78325-6a67-426a-b2bf-\
d85b914599d0"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777561410396223`*^9},ExpressionUUID->"f3f58a44-8c09-481b-8d14-\
da20b0c1679f"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777756368311037*^9},ExpressionUUID->"f653f1ce-71be-43fc-a6c4-\
8c940f1cbe86"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777566728892856`*^9},ExpressionUUID->"8a3ec0f1-fadb-40b7-af9b-\
551af1fa925f"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777757086259117*^9},ExpressionUUID->"cea5e1b6-eab2-43f1-ae61-\
32e3abf8e73e"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777576487593107`*^9},ExpressionUUID->"f371ff62-3a5a-478b-ab3f-\
712788239bc4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["Cubic code ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777576487662935`*^9},ExpressionUUID->"2a3e86fe-e96d-44b6-b7a2-\
d2b5a0a08931"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777576516615744`*^9},ExpressionUUID->"79e7e5b6-99a2-4d3a-8820-\
c8959e6a1a57"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777757651687505*^9},ExpressionUUID->"0f8d1487-9a15-475d-bfaf-\
24921fd8fdd8"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777757651727398*^9},ExpressionUUID->"4784e1b1-0e48-4b81-a340-\
222a09c3d92e"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777576518640327`*^9},ExpressionUUID->"dc67690a-025d-48f6-aa42-\
57835e38cebc"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777757652258976*^9},ExpressionUUID->"696eb3ab-2902-41ab-aeda-\
719ae8e6d16a"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777576532054462`*^9},ExpressionUUID->"758acab0-c5df-4946-8340-\
54ae71374ec2"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777757655276907*^9},ExpressionUUID->"8f15f361-a3ca-42e0-a9a2-\
25206827dd3c"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777576594198294`*^9},ExpressionUUID->"0cea141d-1f37-4563-9ec3-\
10b6cb9914b3"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.77775766717074*^9},ExpressionUUID->"08a9f95b-3775-48df-979a-\
cbde6edb89db"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777576806963406`*^9},ExpressionUUID->"a3727b55-83fa-4510-b8f2-\
8f7c833831d1"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777577108805075`*^9},ExpressionUUID->"10dfe96d-33ae-4f4f-a08a-\
b924efc4bf63"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777757750560791*^9},ExpressionUUID->"7998d1ff-f1ed-4c5f-b896-\
797a562563b4"],

Cell[BoxData["28"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777757819171459*^9},ExpressionUUID->"5b4760c0-f255-4a89-bde2-\
90e414c73dc0"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777579267979927`*^9},ExpressionUUID->"0236d95e-ddcf-4b31-a72f-\
a15735ee5a08"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777758081373639*^9},ExpressionUUID->"7084a31f-b127-4f05-bc66-\
8dbbbc78d8f2"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777583415387545`*^9},ExpressionUUID->"331656f6-bf26-478c-bbbe-\
5b83c99e3fb5"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777758672320033*^9},ExpressionUUID->"e0436677-12a4-4bc3-b304-\
738b1d019af5"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777591399783754`*^9},ExpressionUUID->"717e0f0c-30e3-4180-9397-\
a76f7cad97fa"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777759768907875*^9},ExpressionUUID->"ab5dc7c5-02bc-4893-bca1-\
49f6d1a15ac2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["Cubic code ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777597689148846`*^9},ExpressionUUID->"10c88980-949c-454b-8564-\
ad4580578150"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777759771876481*^9},ExpressionUUID->"ccb330fa-6986-4923-a97d-\
64f3626139c7"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777759771886454*^9},ExpressionUUID->"2a61b6f0-c7b6-42db-8790-\
52ef3748941d"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777759771943303*^9},ExpressionUUID->"2da20603-bff1-4651-b5c3-\
ba2fb65840c5"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777759772088916*^9},ExpressionUUID->"5998fa94-f1fe-49ed-b3cb-\
6d9c322eef72"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777759772477873*^9},ExpressionUUID->"dc2a3abd-5d3d-48a7-9e39-\
bcb47033b4d8"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777759773439613*^9},ExpressionUUID->"7dbd0e73-6386-462d-a89f-\
6773ed0b0a7c"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777597756003513`*^9},ExpressionUUID->"9ca642b9-f856-497b-b609-\
bcda1d1c8f82"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777597798281775`*^9},ExpressionUUID->"877ae4a8-7783-416b-96a8-\
3bf0fc03c122"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777759787685136*^9},ExpressionUUID->"c8b34502-68ce-4d83-a640-\
f6b15b54a505"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777759801757818*^9},ExpressionUUID->"de1352b7-325b-4517-9264-\
9e201e093100"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777598254783792`*^9},ExpressionUUID->"dbb5df45-543a-4191-9142-\
be018d3179c9"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777759864103447*^9},ExpressionUUID->"f140a40e-24a1-4d61-8a92-\
32f6d44e8439"],

Cell[BoxData["28"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777599253730073`*^9},ExpressionUUID->"52f20af9-dbe6-4a90-8244-\
23cb5b9378a1"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777600150424733`*^9},ExpressionUUID->"9f544307-e5e6-4884-b2db-\
d1b12c129943"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777760167451539*^9},ExpressionUUID->"eb345ba9-5872-43e3-a080-\
37c7f2088bdf"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777760442988944*^9},ExpressionUUID->"bb38619d-352f-4f52-8970-\
c92fe775fd22"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.77776085192304*^9},ExpressionUUID->"4243104a-4ad2-47e8-aacd-\
4ca5eecdaa6b"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777761355998394*^9},ExpressionUUID->"8a3c8ac5-8aa8-44e4-8496-\
07156e5d51dc"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777620507277813`*^9},ExpressionUUID->"e9b62e63-e853-4126-90ac-\
8e5a3cb2ef4e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["Cubic code ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777620507387505`*^9},ExpressionUUID->"84aafbef-3001-46df-bb87-\
7e6207b731a1"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777620538794518`*^9},ExpressionUUID->"0a14d3c4-126b-454c-b642-\
c0a8dc573874"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777762053890422*^9},ExpressionUUID->"5119a8f0-adb6-4b2f-af6d-\
c2c803023046"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777620539452925`*^9},ExpressionUUID->"d60fd829-e018-45e1-bff0-\
68ada27107d5"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777762054087912*^9},ExpressionUUID->"336dd3af-06b5-44b1-80b7-\
1992d31fd020"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.77776205448837*^9},ExpressionUUID->"f0396bbc-7537-4785-901c-\
5091bec6346f"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777620554981923`*^9},ExpressionUUID->"8dbe2897-4ab8-440f-9848-\
fcd7d7ba0c37"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777762058960518*^9},ExpressionUUID->"fcdbddce-9b10-4714-aa18-\
4cfe1e995908"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777762064156113*^9},ExpressionUUID->"10c113d1-73c6-40a0-852e-\
65d5a2670c76"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777620725845957`*^9},ExpressionUUID->"27bdef31-155e-4cf7-9345-\
d5799e63eae7"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777762088868084*^9},ExpressionUUID->"69b801df-ea7a-4924-a032-\
6f19e2a02bbd"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777621143242226`*^9},ExpressionUUID->"412b936a-098a-4ee8-9511-\
31b300805fa6"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777621537464733`*^9},ExpressionUUID->"d520429b-66b2-4c7b-9af2-\
1613a073649b"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777622128238564`*^9},ExpressionUUID->"e91ee2cb-072d-404f-bc20-\
e417543ac201"],

Cell[BoxData["42"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777762304896849*^9},ExpressionUUID->"e54fd99c-1fc1-4fe2-bcfb-\
591409599db0"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777762459287572*^9},ExpressionUUID->"abc6ca2a-0b5d-49d1-98f7-\
7c23003e661b"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.77776271242741*^9},ExpressionUUID->"859d4126-b457-4b8e-a4dc-\
18037e55d4ae"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777646025784793`*^9},ExpressionUUID->"17325041-3f34-460a-ad05-\
1b114c5a64f2"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777765868986838*^9},ExpressionUUID->"86d94b6b-9c95-40de-bc9f-\
2c7a639d06e7"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777767494960638*^9},ExpressionUUID->"2fdf4022-abeb-47ef-bbb7-\
b762fb4efd90"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["Cubic code ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777767494976594*^9},ExpressionUUID->"332a8f20-3aa0-4af3-ab0d-\
7dbb841bc886"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777675049973154`*^9},ExpressionUUID->"1a133f7f-e680-41af-97f7-\
244fe318f329"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777767505068028*^9},ExpressionUUID->"e0c0559f-519b-4887-9f43-\
3d2a7f80ca92"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777675051947823`*^9},ExpressionUUID->"0b40ddec-5226-4bc9-a0f5-\
734bb64f9326"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777767505555708*^9},ExpressionUUID->"c9bf08a9-e517-480f-acd0-\
cbbd41e581f4"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777767506514144*^9},ExpressionUUID->"81d0923e-d107-4fc3-b3b6-\
19d74c0f77e3"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777767508977113*^9},ExpressionUUID->"25933254-5c46-4a6b-aa30-\
9a28d5630a42"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777675141282835`*^9},ExpressionUUID->"b2e00905-1e95-4a11-8994-\
5d794aabe4e4"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777675245333543`*^9},ExpressionUUID->"3252a2e7-1b73-45e8-9a3a-\
b1517cf71ca7"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777675455030375`*^9},ExpressionUUID->"a4314711-b4a5-4afb-b151-\
9e81f390be07"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.77776758119715*^9},ExpressionUUID->"8481b6be-cb28-43da-b0fd-\
e8013fe453a4"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777767644728961*^9},ExpressionUUID->"d65f2b74-bcbb-48a8-9222-\
aecf8534dd11"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.77776774964843*^9},ExpressionUUID->"066396d5-8bc5-4689-b0d9-\
6feefdef6962"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777679260056567`*^9},ExpressionUUID->"f7146b7c-4abe-4d7d-bb2e-\
cba74df3144f"],

Cell[BoxData["42"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777768197982025*^9},ExpressionUUID->"1855e6ca-1b98-48e6-b3be-\
55741a6a5807"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777768587131815*^9},ExpressionUUID->"9873c890-459e-42af-9d4d-\
66f511ed4409"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777691552265587`*^9},ExpressionUUID->"801d64eb-ebfd-46ff-85d2-\
b7381f708109"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777700492066126`*^9},ExpressionUUID->"5bfe7afc-36c9-4ef2-8e6f-\
2dfc42153cab"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777712656479344`*^9},ExpressionUUID->"19fdf8c3-bd0d-4b9d-ba1e-\
973f20667532"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777728069378276`*^9},ExpressionUUID->"014b7b02-8156-4e31-b430-\
b729fd6f199e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["Cubic code ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777728069476786`*^9},ExpressionUUID->"ca57e051-8fbf-4ecc-853c-\
fc596e1fad77"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777728144729548`*^9},ExpressionUUID->"00d27db3-a724-424b-a773-\
8aaab3c723ed"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777772814532793*^9},ExpressionUUID->"71dd7dee-3bdd-44a8-adc4-\
31ffee74bffc"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777772814615573*^9},ExpressionUUID->"a96eb25b-6fc6-4028-9c7c-\
d5cb4843d021"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777772814923748*^9},ExpressionUUID->"e460f765-0e9c-4443-bb2b-\
68f7d379fec9"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777728158284054`*^9},ExpressionUUID->"3a5cd465-35cf-4c6f-ac7b-\
724a8e213188"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777772817928861*^9},ExpressionUUID->"3ded5695-5020-494a-bfec-\
81af8514122c"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777772822589281*^9},ExpressionUUID->"7f2a4306-7c7d-46d2-b5e9-\
ead4f0fcfae6"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777772831620425*^9},ExpressionUUID->"554f8bdf-f2c1-4461-8fe3-\
d085ac40f234"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777772848884718*^9},ExpressionUUID->"32d69a5d-0fc2-4173-b8d5-\
93da854f29d2"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777728807321405`*^9},ExpressionUUID->"ca4a6838-07ce-423b-873a-\
9b3bced132e3"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777772931044696*^9},ExpressionUUID->"9ae5a05f-f22d-48c1-b145-\
74cc3c8c391e"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777730124707985`*^9},ExpressionUUID->"41181ba5-6009-4bad-9ece-\
d3638984f718"],

Cell[BoxData["28"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777731386275034`*^9},ExpressionUUID->"3c58aacb-b188-4fab-a058-\
2ab944bdfc86"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777773331251384*^9},ExpressionUUID->"689240b0-c196-4aed-b189-\
d1720b722abd"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777736745287523`*^9},ExpressionUUID->"b1a59184-4dad-4686-b2f1-\
fe9b6fef35a6"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7777741383566217`*^9},ExpressionUUID->"f6c2438b-0b1f-4067-b53b-\
1b5ad4793627"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778041530779195`*^9},ExpressionUUID->"eb0d3ac8-d155-41b5-96bc-\
da422ad4226d"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777804582672521*^9},ExpressionUUID->"4522ebbb-6bcc-456f-8388-\
3424cbc8fda1"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777805069715629*^9},ExpressionUUID->"26f48716-552a-4abf-9a15-\
773a99684926"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["Cubic code ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777805069723609*^9},ExpressionUUID->"610a6789-95f4-449c-b274-\
abad8115b8d4"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778050734396715`*^9},ExpressionUUID->"8c71bba9-2a31-4c57-a87a-\
b57dda0fedbb"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778050734486456`*^9},ExpressionUUID->"b9fe6d22-2b1e-4070-932e-\
0d3057632a1b"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777805073507489*^9},ExpressionUUID->"fc4ffd04-af84-46de-bc8d-\
8a3d770eb40a"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777805073641142*^9},ExpressionUUID->"c905dce4-fad4-4ec2-8fb9-\
8b617e3e59f3"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778050740280995`*^9},ExpressionUUID->"bdb0bd20-bf50-473c-b3ad-\
2772f33120da"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778050749336753`*^9},ExpressionUUID->"bb54c667-bfc7-4aa2-9fe2-\
4f4ba81d06f5"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778050768894453`*^9},ExpressionUUID->"775957d4-f469-4052-80b6-\
9c53705d2da2"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778050809585643`*^9},ExpressionUUID->"fd51d271-fd5a-4104-b759-\
367bf7969036"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.77780508852799*^9},ExpressionUUID->"74f9c467-237b-4fcd-99e1-\
dfcc80e73a8a"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778051020410833`*^9},ExpressionUUID->"c6bba5d0-c7f6-45d4-84f9-\
a0976a657ba3"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777805125283924*^9},ExpressionUUID->"7bf346c3-3841-48d1-a6b2-\
383ac66faa7c"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778051632349696`*^9},ExpressionUUID->"21122707-eef1-4553-92dd-\
11fa2a9f993b"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777805222164248*^9},ExpressionUUID->"0a3988a4-6752-44e3-8fcb-\
990659b54132"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778053094520435`*^9},ExpressionUUID->"62389d4a-701b-4d23-bf95-\
bf4b3d3541e6"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778054814559307`*^9},ExpressionUUID->"7526be51-f080-4ae0-8737-\
e1c9dc941ade"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777805701463402*^9},ExpressionUUID->"620a83fd-c307-4faa-b8f8-\
94e8261247c9"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778061872410297`*^9},ExpressionUUID->"3c4c58da-9606-43a5-8162-\
2d9a9bdee38b"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777806684081062*^9},ExpressionUUID->"2340a2ad-d907-4066-aafa-\
7d0b5b6bf221"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777807344657915*^9},ExpressionUUID->"8515628c-264e-4ecf-abaa-\
2beaf9ee2ad2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["Cubic code ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778073446648903`*^9},ExpressionUUID->"ca635177-66f3-41d8-aea0-\
e4d640a1033d"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777807349529948*^9},ExpressionUUID->"e0f26bdd-fb32-43da-ad27-\
084cd5185d4b"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777807349579814*^9},ExpressionUUID->"c7ae5425-a074-49cd-8beb-\
1df2716d94ec"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778073496147213`*^9},ExpressionUUID->"ad5a80f6-de5a-4225-bed1-\
3486f0e87e50"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778073497791386`*^9},ExpressionUUID->"9243ef15-a028-443d-b6c7-\
87bc1e71e0a2"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778073502114887`*^9},ExpressionUUID->"83b3b23f-79a2-4412-adf6-\
f8183086ab8f"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.77780735126621*^9},ExpressionUUID->"634155b3-1e44-45ef-9ea9-\
b10abfa50bcb"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778073535384636`*^9},ExpressionUUID->"8036ddfb-cd2a-4d58-81e9-\
a99cfdd3ae76"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777807358489518*^9},ExpressionUUID->"3c54f081-6a95-4e75-b05d-\
a8b775fb9194"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778073675292897`*^9},ExpressionUUID->"2f6b243c-076e-48e2-98fb-\
134597b985ab"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777807384163938*^9},ExpressionUUID->"ab8abd2c-1a72-4854-a3f3-\
dfcdcf119147"],

Cell[BoxData["52"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777807413873478*^9},ExpressionUUID->"c4d77296-3e9f-4520-b82c-\
fe796f8fa8fe"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777807457816255*^9},ExpressionUUID->"6d5f3c49-47f0-4631-8239-\
aaf939348186"],

Cell[BoxData["28"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778075339440627`*^9},ExpressionUUID->"5c3dc2c7-0bf9-46f7-9da0-\
e66cd77092d0"],

Cell[BoxData["82"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778076504237165`*^9},ExpressionUUID->"93e92eec-ec14-490a-a681-\
d8f5254fe1f1"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778078543891892`*^9},ExpressionUUID->"8b404e1c-b57a-4926-9895-\
4f72d86f00a6"],

Cell[BoxData["34"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777808132331115*^9},ExpressionUUID->"379355c5-eb65-4a59-aa71-\
06c36df40089"],

Cell[BoxData["48"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778085069115925`*^9},ExpressionUUID->"bcabe567-2cd8-40be-bd62-\
f7dea7b091a5"],

Cell[BoxData["38"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778090813867054`*^9},ExpressionUUID->"9e23cfd9-fe14-48f3-9208-\
169ff4d5f323"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777809704218512*^9},ExpressionUUID->"173e5d1b-ad2f-43f9-b5d2-\
1c90328132a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["Cubic code ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778097042354927`*^9},ExpressionUUID->"e073c914-18cf-459c-bf59-\
b456bdc558bd"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778097086427174`*^9},ExpressionUUID->"eb437a82-14b8-4f4c-bf4b-\
e32204b379a5"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778097086576757`*^9},ExpressionUUID->"06849587-6f95-43c8-8475-\
23ca261387fd"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777809708701618*^9},ExpressionUUID->"947951b2-8dbb-4bdf-96ac-\
ac3f3e01900c"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777809708845234*^9},ExpressionUUID->"5363161c-4178-4301-8997-\
887be8533d33"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778097092213025`*^9},ExpressionUUID->"48bffe55-26ac-452e-9642-\
77fc9c9570ba"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777809710174818*^9},ExpressionUUID->"0a837a1c-a752-40c6-bcf1-\
b407185973e0"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777809712418439*^9},ExpressionUUID->"4c63c9d1-9fab-43c2-b65b-\
676681dc3067"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777809716642234*^9},ExpressionUUID->"11fd56c4-24a2-45ea-9683-\
3a50aa03b7a3"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778097245028057`*^9},ExpressionUUID->"c2a3fe0c-fbb5-4b6c-a400-\
5d8f2b736391"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777809738263071*^9},ExpressionUUID->"a21205f2-fda4-46cc-b3a9-\
8599b8dd0661"],

Cell[BoxData["36"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778097616699777`*^9},ExpressionUUID->"fa825c58-1b23-468b-8728-\
294386323f5a"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778097994015913`*^9},ExpressionUUID->"7b1c2365-f597-4f49-95f9-\
140cc0e4cb6a"],

Cell[BoxData["52"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778098582913933`*^9},ExpressionUUID->"c5561688-dc28-4a9b-8bd9-\
f7958a3ef2bb"],

Cell[BoxData["54"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778099475949535`*^9},ExpressionUUID->"3fb1d622-38e2-4ba0-9557-\
12d8913c38da"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777810120165425*^9},ExpressionUUID->"8f46689d-8e04-49f1-865e-\
f8758bfbcc66"],

Cell[BoxData["34"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777810319759966*^9},ExpressionUUID->"aea31264-17ca-40b7-aba6-\
574acfb5911d"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778105917562456`*^9},ExpressionUUID->"d7b4a783-6048-42ec-a69f-\
392536c92d64"],

Cell[BoxData["38"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777811013760666*^9},ExpressionUUID->"3b90ee96-fd63-40de-9947-\
54ff0c7e4f52"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778116071666136`*^9},ExpressionUUID->"ca71abf8-65e8-4ef7-aea0-\
1678d251a4c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "13"}],
  SequenceForm["Cubic code ", 13],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777811607187579*^9},ExpressionUUID->"5105a015-a4d9-4fff-84d7-\
4d409b8dd945"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777811611667882*^9},ExpressionUUID->"21d5d4b4-96b8-4f38-991d-\
893fd941cee4"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778116116728687`*^9},ExpressionUUID->"91144890-2897-4801-8b65-\
bf2a1b3889f1"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.77781161172074*^9},ExpressionUUID->"b0b4dd07-fd48-44de-a713-\
5c6b9758e1b9"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778116118653555`*^9},ExpressionUUID->"8418e2c4-7d49-4b1e-8b2f-\
e22632c10451"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778116122538567`*^9},ExpressionUUID->"21f97aac-5815-44c5-8f0e-\
b849daceaaa7"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.77781161320927*^9},ExpressionUUID->"b21d7f81-61df-47f3-bc66-\
b09b23493fe5"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777811615248328*^9},ExpressionUUID->"701903c5-bc33-4cec-89fe-\
17420c7a1ac1"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778116194224396`*^9},ExpressionUUID->"b17f496c-2a8f-4149-ad20-\
77ae52d82461"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777811627247192*^9},ExpressionUUID->"bccff203-8265-4468-8f30-\
89ebf08913cb"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778116410026736`*^9},ExpressionUUID->"7997c090-8501-48ff-95cf-\
ba0f2c8a1823"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778116644773035`*^9},ExpressionUUID->"1ada2d17-c86e-490d-b836-\
7093db6c9016"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778117027918935`*^9},ExpressionUUID->"91c88720-dbe3-4ead-b0b9-\
03829207e8f4"],

Cell[BoxData["56"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.77781176301785*^9},ExpressionUUID->"4d472f96-c3b4-493f-8712-\
07c19f6c0f9c"],

Cell[BoxData["54"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778118573021092`*^9},ExpressionUUID->"3e872589-00f7-47f2-9a49-\
cfde083f6b20"],

Cell[BoxData["64"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777812061357583*^9},ExpressionUUID->"b4025d33-b668-430e-a3c7-\
dad42fc66d9c"],

Cell[BoxData["34"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778122918865166`*^9},ExpressionUUID->"c084182c-e157-477a-8279-\
f002d9881957"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778126029925737`*^9},ExpressionUUID->"2710d728-338e-4a98-a946-\
f425f612e405"],

Cell[BoxData["38"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777813058326747*^9},ExpressionUUID->"fdd93c28-d9d5-428e-a935-\
788d8f1e9944"],

Cell[BoxData["48"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.77781368769536*^9},ExpressionUUID->"0cf49588-4e27-4916-af18-\
4be95dc08405"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["Cubic code ", 14],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778136877053328`*^9},ExpressionUUID->"964cefa0-f1dd-4e87-9df1-\
45412fe52654"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778136925663357`*^9},ExpressionUUID->"7a978a11-9b01-47e3-80fa-\
d3d0b823844b"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778136925802984`*^9},ExpressionUUID->"bfe2856d-b083-4a23-9397-\
dfccf65582fd"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778136926341543`*^9},ExpressionUUID->"20be414c-dd03-497e-a72f-\
a577c765143f"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777813692779766*^9},ExpressionUUID->"f9d96eab-8bb4-41f6-b198-\
ccfbdd920591"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777813693183684*^9},ExpressionUUID->"e3741517-507d-46fa-9d5c-\
954663cc557c"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777813694204954*^9},ExpressionUUID->"22009a98-cd05-4709-a750-\
08f2a943a581"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778136965357227`*^9},ExpressionUUID->"c02163b8-2802-415f-a19d-\
290200fc36ae"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777813700898056*^9},ExpressionUUID->"4202221d-b79b-4a9e-b838-\
1a1e98d03076"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777813709376899*^9},ExpressionUUID->"401d4655-adc4-4baa-8261-\
595da1315ae3"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777813723444716*^9},ExpressionUUID->"f283a4e7-2b12-42a0-b719-\
4a59a4ec9266"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.77781374744273*^9},ExpressionUUID->"8dacfe96-7078-4042-a6e6-\
d3719bcfc2b3"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778137851110563`*^9},ExpressionUUID->"7916db33-4bc7-493b-a119-\
c5d77dd2f59f"],

Cell[BoxData["52"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777813844558629*^9},ExpressionUUID->"324ddb98-ec6b-41ff-a92b-\
3e0c7d9a4add"],

Cell[BoxData["54"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777813939360843*^9},ExpressionUUID->"fd81312f-6ae2-4907-a7d8-\
e2beed375d02"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778141571746902`*^9},ExpressionUUID->"8e87854b-ad54-4491-8e6f-\
beea4794aa6a"],

Cell[BoxData["34"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778144317276187`*^9},ExpressionUUID->"d5fb1881-f4e5-43a5-bc60-\
1ac4183ac686"],

Cell[BoxData["36"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777814795251836*^9},ExpressionUUID->"6c2671e7-7663-47ef-8dd3-\
d1de078a4cb6"],

Cell[BoxData["38"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777815429681896*^9},ExpressionUUID->"1fbf4faa-58e6-4d3d-9253-\
ca35f73c4d26"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777816138727027*^9},ExpressionUUID->"0b61f08d-6b03-413a-ae61-\
8b22aad997b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "15"}],
  SequenceForm["Cubic code ", 15],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778161387370067`*^9},ExpressionUUID->"f40f11d8-3abc-4aea-bfcb-\
5d9f23504ecb"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778161438488665`*^9},ExpressionUUID->"9abdc941-f466-4dba-b372-\
67483006f942"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777816143867828*^9},ExpressionUUID->"41a4512d-ff69-417c-b2c9-\
8818bd2580a2"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.77781614390872*^9},ExpressionUUID->"9f6ff3ee-8713-48e6-9e3f-\
ef1e9b3aa72b"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778161440553255`*^9},ExpressionUUID->"5ccc3a4d-3249-4c89-8450-\
70f33a61bfe6"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778161444572506`*^9},ExpressionUUID->"c3b8e621-52db-482c-8893-\
9e58316e051d"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778161454248295`*^9},ExpressionUUID->"8f8326e5-91ac-4d1b-96e1-\
fc571f88556f"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778161475143156`*^9},ExpressionUUID->"c24f07eb-ec49-4388-89ba-\
678ec6f0f1c2"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777816151726689*^9},ExpressionUUID->"780597be-5bf0-4883-953b-\
95e5e5c57469"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777816159811023*^9},ExpressionUUID->"0a6483fb-d4d3-4ca8-a63e-\
2e66e5e1da11"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777816174010921*^9},ExpressionUUID->"8675ac9a-8837-4a44-9627-\
694cf5af6eb8"],

Cell[BoxData["36"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778161987303066`*^9},ExpressionUUID->"ac776fb0-0157-4437-b5cc-\
da7a69053ada"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778162580913754`*^9},ExpressionUUID->"83e0c325-0158-4ede-8a9e-\
0b6d43113b5f"],

Cell[BoxData["52"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777816337583458*^9},ExpressionUUID->"70ef9eb9-b26c-480c-a4c6-\
af570f9a8341"],

Cell[BoxData["54"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778164556159277`*^9},ExpressionUUID->"18f80200-c115-43a6-bf3e-\
557f9fea4ec2"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778167062078996`*^9},ExpressionUUID->"2ab26a1c-9796-481b-af35-\
2a51b34d2a2f"],

Cell[BoxData["34"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778169400373344`*^9},ExpressionUUID->"ff3e6931-172f-411d-9e8e-\
f7c5212f3d9f"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778173022534485`*^9},ExpressionUUID->"9bb83867-f9fc-4c66-91ab-\
04d9101e2407"],

Cell[BoxData["38"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778177850120277`*^9},ExpressionUUID->"f7e9fd15-fdfa-4418-af55-\
2beda2027764"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777818527753456*^9},ExpressionUUID->"b3bfb759-7631-440c-90a0-\
edf1705d5768"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm["Cubic code ", 16],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777818527762437*^9},ExpressionUUID->"e0cc91a8-9358-4f11-8ee7-\
7863dfcd644c"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778185350596795`*^9},ExpressionUUID->"1f515089-8750-4197-823b-\
b85fed6c6535"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778185351135783`*^9},ExpressionUUID->"69a153c8-527d-4583-a270-\
0c39b92196b0"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778185352422924`*^9},ExpressionUUID->"2b2c8e9e-3c93-45dc-b7e9-\
0e10a66d2a53"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777818535573083*^9},ExpressionUUID->"d963217a-887a-4be4-8679-\
180bc6e82900"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777818536510745*^9},ExpressionUUID->"d85dab8a-3e29-4613-a693-\
b6c7c9d8d2a4"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778185384597316`*^9},ExpressionUUID->"a51438d7-fa53-444d-a041-\
3c34e27a5cc3"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778185429547615`*^9},ExpressionUUID->"018e675c-682e-4e91-8676-\
4c5a6b19bdaa"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777818549492553*^9},ExpressionUUID->"9261afec-6ce9-4141-87ff-\
0ead54bbcf94"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778185619955854`*^9},ExpressionUUID->"aecb33c0-2f9f-41ae-a01e-\
3a41108b8faf"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777818579954573*^9},ExpressionUUID->"54395c83-7be3-4fb1-aa52-\
a5b4f3887f87"],

Cell[BoxData["36"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778186172873344`*^9},ExpressionUUID->"b5819436-809b-41d4-aab4-\
17b77aef9dd6"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778186747706413`*^9},ExpressionUUID->"bfa9e03a-e7fc-4d86-aa22-\
b4512f9e749b"],

Cell[BoxData["52"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777818740531861*^9},ExpressionUUID->"25ff432f-db5a-4bac-bd96-\
2219a9046af4"],

Cell[BoxData["54"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777818836728086*^9},ExpressionUUID->"797977ea-3b8f-4ae4-9a18-\
71be8c52be36"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777819023384139*^9},ExpressionUUID->"fbc37eb1-aa8d-43b5-9f59-\
15c5bf39b487"],

Cell[BoxData["34"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778192806263857`*^9},ExpressionUUID->"83a3cb32-76eb-4dd1-ba0e-\
545d63aa8917"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777819610817484*^9},ExpressionUUID->"b968ec2c-81e5-4040-8aca-\
89016d511085"],

Cell[BoxData["38"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777821821452612*^9},ExpressionUUID->"508e1eca-1f54-4099-91c7-\
d9cbd791f2fc"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778231024565983`*^9},ExpressionUUID->"664aed76-e17f-4c1d-913b-\
39e15943f757"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cubic code \"\>", "\[InvisibleSpace]", "17"}],
  SequenceForm["Cubic code ", 17],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778231024864883`*^9},ExpressionUUID->"d2214509-3439-41e4-8f30-\
8ebc95fa74da"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778231106913757`*^9},ExpressionUUID->"46c9f14d-3389-4fe8-bd0a-\
cf45a572a949"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778231107156076`*^9},ExpressionUUID->"4d3d7bc9-7ea3-4b4c-857f-\
6c395341e3b1"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778231108368807`*^9},ExpressionUUID->"f518a2b1-4644-4e15-91b9-\
739b3e7cc68e"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778231111641045`*^9},ExpressionUUID->"554ba50d-2e70-4e75-bb7d-\
e518377cef51"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777823112052544*^9},ExpressionUUID->"41183ca9-4b92-4597-bf23-\
ed9ad7ad02c1"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777823114023172*^9},ExpressionUUID->"cfe75f7f-3bcd-4d1d-85f6-\
c72d733e7815"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777823118175519*^9},ExpressionUUID->"eefd9b9e-b9a3-4f53-8585-\
791132984810"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778231267914248`*^9},ExpressionUUID->"3d6cdca9-f236-4afe-a30d-\
c81642fb94dd"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777823144070778*^9},ExpressionUUID->"55abbeb0-4ba4-4438-91ae-\
dd23f6bec48b"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777823172315469*^9},ExpressionUUID->"e3d4763c-61f8-4357-9f06-\
7e45c265c9b6"],

Cell[BoxData["56"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778232214645863`*^9},ExpressionUUID->"ad0aea59-252e-4605-9f26-\
1ab7600616c7"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777823298989112*^9},ExpressionUUID->"1e292d66-3332-425c-8bdc-\
6b35fef4a7ce"],

Cell[BoxData["56"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778234207704077`*^9},ExpressionUUID->"37da5be3-bb2f-488f-8358-\
3173f09fc31b"],

Cell[BoxData["78"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778236049491324`*^9},ExpressionUUID->"4e9555de-43d6-4b12-b58a-\
eda438fffef3"],

Cell[BoxData["64"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777823952588575*^9},ExpressionUUID->"f96ba854-24ab-4440-9dbf-\
73ee54c0bcd0"],

Cell[BoxData["34"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777824409817932*^9},ExpressionUUID->"5d9e0167-66ba-4cfc-94cc-\
ebf2107ebd5d"],

Cell[BoxData["72"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777824973823003*^9},ExpressionUUID->"aa117f3a-efdd-4f55-a419-\
a631e04e2e75"],

Cell[BoxData["38"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778258988104086`*^9},ExpressionUUID->"b57156eb-db47-4d92-9ff4-\
6330111c1a0a"],

Cell[BoxData["80"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777827128647888*^9},ExpressionUUID->"e3af5ece-aa7c-47cb-9059-\
6310f9dfbec3"],

Cell[BoxData["\<\"Yoshida's model\"\>"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778271286627655`*^9},ExpressionUUID->"3a172c11-bae9-41c1-b52e-\
b6884fda7417"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778271388086967`*^9},ExpressionUUID->"c4bab094-f101-4ee7-bb1c-\
422f28e51563"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778271389107275`*^9},ExpressionUUID->"e8649c97-d544-4399-9034-\
365c1c502dc8"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777827139032713*^9},ExpressionUUID->"d967a360-7e4b-43c1-beeb-\
da2a4e9cb3d7"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778271393690557`*^9},ExpressionUUID->"5de8e33c-f312-473d-bb61-\
40c2300c6269"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.77782714042057*^9},ExpressionUUID->"6affc0d9-4bc2-4e6a-b5d4-\
e9fa91c903ae"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777827142549271*^9},ExpressionUUID->"a1d22372-1b2c-40d2-af81-\
7d6b84ef9efe"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778271472017603`*^9},ExpressionUUID->"d528d61a-afe3-4150-bd73-\
ae58203356de"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778271563826556`*^9},ExpressionUUID->"7739ed84-9c3a-4deb-bdff-\
2bc445c8b801"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778271735949945`*^9},ExpressionUUID->"b57b71aa-15ad-4b65-8c50-\
000ef7c11c3e"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778272022973375`*^9},ExpressionUUID->"ce1ceca8-e526-4f15-843f-\
55dce08436b0"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778272543332872`*^9},ExpressionUUID->"bfabf122-eff2-41f1-a454-\
cff968fb5beb"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778273362409277`*^9},ExpressionUUID->"969e816a-37f0-4193-9f9a-\
d2cbe8ad87b9"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778274805684566`*^9},ExpressionUUID->"af05eeaa-a553-417c-800f-\
0ca0ed9de773"],

Cell[BoxData["28"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777827695052675*^9},ExpressionUUID->"ff5a709b-0f9c-4e1a-ae95-\
9e9668f5d172"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778280893776436`*^9},ExpressionUUID->"ee889acb-3bfb-456c-9879-\
b21d042f4507"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778286033115535`*^9},ExpressionUUID->"e44d7365-9d14-430e-a299-\
b0cc3258344f"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777829294959052*^9},ExpressionUUID->"621dbd58-f1b1-4f74-9336-\
32b82fa520ae"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.7778302227997704`*^9},ExpressionUUID->"21b88477-ffb3-421e-ba22-\
8f23db335082"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.7663148531672525`*^9, 3.7663148631785817`*^9}, 
   3.777739454491145*^9, 3.7777394880880876`*^9, 3.777739763555565*^9, {
   3.777739926431292*^9, 3.7777399614563503`*^9}, 
   3.777831333536214*^9},ExpressionUUID->"572362f4-95d1-4f43-80a8-\
6311656c9e02"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["number of encoded qubits in CC11B", "Section",
 CellChangeTimes->{{3.7712116494295435`*^9, 3.7712116564790936`*^9}, {
  3.777748245504019*^9, 3.7777482493026667`*^9}, {3.777748319157568*^9, 
  3.777748321674863*^9}},ExpressionUUID->"f6365997-84c0-4168-8baf-\
972454714f1e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"matCCX", " ", "=", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
      "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
      "0", ",", "0", ",", "0"}], "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"matCCZ", "=", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "0", ",", "1"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "Modp", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Modp", ",", "HoldFirst"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Modp", "[", 
     RowBox[{"x_", ",", "Lx_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"x", ">", "Lx"}], ",", " ", 
        RowBox[{"Return", "[", 
         RowBox[{"x", "-", "Lx"}], "]"}], ",", " ", 
        RowBox[{"Return", "[", "x", "]"}]}], "]"}], ";"}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "fX", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"fX", ",", "HoldFirst"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fX", "[", 
     RowBox[{
     "SX_", ",", "x_", ",", "y_", ",", "z_", ",", "Lx_", ",", "Ly_", ",", " ",
       "Lz_"}], "]"}], ":=", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SX", "[", 
          RowBox[{"[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "t"}], "]"}], "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"0", ",", "u", ",", "v", ",", "w", ",", "t"}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "1", ",", "Lx"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"v", ",", "1", ",", "Ly"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"w", ",", "1", ",", "Lz"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "2"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", "y", ",", 
             "z", ",", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", "y", ",", 
             "z", ",", "2"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "2"}], ",", "Lx"}], "]"}], ",", "y", ",", 
             "z", ",", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "2"}], ",", "Lx"}], "]"}], ",", "y", ",", 
             "z", ",", "2"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{"x", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
             "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{"x", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
             "2"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
             "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
             "2"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "2"}], ",", "Lx"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
             "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "2"}], ",", "Lx"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
             "2"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{"x", ",", "y", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{"x", ",", "y", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", "y", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", "y", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "2"}], ",", "Lx"}], "]"}], ",", "y", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "2"}], ",", "Lx"}], "]"}], ",", "y", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{"x", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{"x", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "2"}], ",", "Lx"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SX", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "2"}], ",", "Lx"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "=", "matCCX"}]}], ")"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "fZ", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"fZ", ",", "HoldFirst"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fZ", "[", 
     RowBox[{
     "SZ_", ",", "x_", ",", "y_", ",", "z_", ",", "Lx_", ",", "Ly_", ",", " ",
       "Lz_"}], "]"}], ":=", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SZ", "[", 
          RowBox[{"[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "t"}], "]"}], "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"0", ",", "u", ",", "v", ",", "w", ",", "t"}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "1", ",", "Lx"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"v", ",", "1", ",", "Ly"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"w", ",", "1", ",", "Lz"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "2"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", "y", ",", 
             "z", ",", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", "y", ",", 
             "z", ",", "2"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "2"}], ",", "Lx"}], "]"}], ",", "y", ",", 
             "z", ",", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "2"}], ",", "Lx"}], "]"}], ",", "y", ",", 
             "z", ",", "2"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{"x", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
             "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{"x", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
             "2"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
             "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
             "2"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "2"}], ",", "Lx"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
             "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "2"}], ",", "Lx"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", "z", ",", 
             "2"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{"x", ",", "y", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{"x", ",", "y", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", "y", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", "y", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "2"}], ",", "Lx"}], "]"}], ",", "y", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "2"}], ",", "Lx"}], "]"}], ",", "y", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{"x", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{"x", ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "1"}], ",", "Lx"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "2"}], ",", "Lx"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "1"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SZ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"x", "+", "2"}], ",", "Lx"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"y", "+", "1"}], ",", "Ly"}], "]"}], ",", 
             RowBox[{"Modp", "[", 
              RowBox[{
               RowBox[{"z", "+", "1"}], ",", "Lz"}], "]"}], ",", "2"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "=", "matCCZ"}]}], ")"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Lx", "=", 
     RowBox[{"Ly", "=", "Lz"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Nq", "=", 
     RowBox[{"2", "*", "Lx", "*", "Ly", "*", "Lz"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"excitation", " ", "map", " ", "of", " ", "A"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"EStAX", " ", "=", " ", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Lx", "*", "Ly", "*", "Lz"}], ",", "Nq"}], "}"}]}], "]"}]}], 
    ";", 
    RowBox[{"jX", "=", "1"}], ";", "\[IndentingNewLine]", 
    RowBox[{"EStAZ", " ", "=", " ", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Lx", "*", "Ly", "*", "Lz"}], ",", "Nq"}], "}"}]}], "]"}]}], 
    ";", 
    RowBox[{"jZ", "=", "1"}], ";", "\[IndentingNewLine]", "\n", 
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"SX", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Lx", ",", "Ly", ",", "Lz", ",", "2"}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"fX", "[", 
        RowBox[{
        "SX", ",", "x", ",", "y", ",", "z", ",", "Lx", ",", "Ly", ",", "Lz"}],
         "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"EStAX", "[", 
         RowBox[{"[", "jX", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"SX", ",", "3"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"jX", "++"}], ";", "\[IndentingNewLine]", 
       RowBox[{"SZ", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Lx", ",", "Ly", ",", "Lz", ",", "2"}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"fZ", "[", 
        RowBox[{
        "SZ", ",", "x", ",", "y", ",", "z", ",", "Lx", ",", "Ly", ",", "Lz"}],
         "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"EStAZ", "[", 
         RowBox[{"[", "jZ", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"SZ", ",", "3"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"jZ", "++"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Clear", "[", 
        RowBox[{"SX", ",", "SZ"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", "Lx"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", "Ly"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", "Lz"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Nq", "-", 
      RowBox[{"MatrixRank", "[", 
       RowBox[{"EStAX", ",", 
        RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], "-", 
      RowBox[{"MatrixRank", "[", 
       RowBox[{"EStAZ", ",", 
        RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"Lz", ",", "3", ",", "18"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7327601702820177`*^9, 3.732760207056198*^9}, {
   3.7327606673327727`*^9, 3.7327607631485176`*^9}, {3.732760800146039*^9, 
   3.732760844489793*^9}, {3.7327609178243313`*^9, 3.7327609900459146`*^9}, {
   3.7327610324975386`*^9, 3.732761232049184*^9}, 3.732761266015191*^9, 
   3.732761415695035*^9, 3.7327614543944206`*^9, {3.732761551954519*^9, 
   3.7327615646643124`*^9}, {3.732762016564759*^9, 3.732762321108605*^9}, {
   3.732805914431613*^9, 3.73280593288671*^9}, {3.7328062588182325`*^9, 
   3.7328063380499725`*^9}, {3.732806377089965*^9, 3.732806541588379*^9}, {
   3.732806595823947*^9, 3.7328066412473435`*^9}, {3.732806692564398*^9, 
   3.7328067054722*^9}, {3.732809363938752*^9, 3.732809372291216*^9}, {
   3.732809590506415*^9, 3.732809602332611*^9}, {3.732809711626871*^9, 
   3.732809714670265*^9}, {3.7328098749086776`*^9, 3.7328098777257605`*^9}, {
   3.7328107364600105`*^9, 3.7328108670460367`*^9}, {3.732810921747653*^9, 
   3.732810947562254*^9}, {3.732811003574786*^9, 3.7328110653123507`*^9}, {
   3.7328118605309753`*^9, 3.7328118606372633`*^9}, {3.732811926129497*^9, 
   3.732811927367593*^9}, {3.732812439252081*^9, 3.7328125461546936`*^9}, {
   3.7328127063801727`*^9, 3.732812716356657*^9}, {3.7328128504247594`*^9, 
   3.7328129370115366`*^9}, {3.7328131760987353`*^9, 
   3.7328131830720797`*^9}, {3.732813280321048*^9, 3.732813332208853*^9}, 
   3.732813619729455*^9, {3.732813659644884*^9, 3.732813670825738*^9}, {
   3.73281401911077*^9, 3.732814019154599*^9}, {3.7328145342815747`*^9, 
   3.732814545474923*^9}, {3.7328162668528852`*^9, 3.7328163231338377`*^9}, {
   3.732816783530512*^9, 3.732816784216236*^9}, {3.7328171717575455`*^9, 
   3.732817209285261*^9}, {3.732817322110594*^9, 3.732817322181319*^9}, {
   3.7328173588905497`*^9, 3.7328173748906755`*^9}, {3.7328174371376934`*^9, 
   3.7328174556270094`*^9}, {3.7328175236862745`*^9, 
   3.7328175858604107`*^9}, {3.7328176251953535`*^9, 3.732818097160287*^9}, {
   3.732818159415284*^9, 3.7328182376112537`*^9}, {3.7328185217923765`*^9, 
   3.7328185294195147`*^9}, {3.7328185730529103`*^9, 
   3.7328185921268997`*^9}, {3.7328186353628225`*^9, 3.732818673034293*^9}, {
   3.732818728598194*^9, 3.732818753170145*^9}, {3.7328188600968494`*^9, 
   3.732818877593791*^9}, {3.732818909953233*^9, 3.7328189172740498`*^9}, {
   3.7328189673281994`*^9, 3.732819071756819*^9}, {3.7328191189935226`*^9, 
   3.732819140852832*^9}, {3.732819222637807*^9, 3.7328194385508084`*^9}, {
   3.7328196217298994`*^9, 3.7328196258935776`*^9}, {3.732819720603932*^9, 
   3.7328197451187534`*^9}, {3.7328198972465115`*^9, 
   3.7328199035744867`*^9}, {3.7328199437146482`*^9, 3.732819943963457*^9}, {
   3.732819986680332*^9, 3.732819989201541*^9}, {3.732820157989853*^9, 
   3.7328201587381907`*^9}, {3.7328202275714493`*^9, 3.732820320659952*^9}, {
   3.73282050495904*^9, 3.732820520913139*^9}, {3.732820913153133*^9, 
   3.7328209536767225`*^9}, {3.7328210273723965`*^9, 3.732821058645422*^9}, {
   3.7328211020684204`*^9, 3.7328211022834816`*^9}, {3.7328211508177304`*^9, 
   3.7328211788027554`*^9}, {3.732821222965145*^9, 3.732821252539396*^9}, {
   3.7328260899755297`*^9, 3.7328261240799913`*^9}, {3.732831526513689*^9, 
   3.732831562220373*^9}, 3.732831620366127*^9, {3.732833566293336*^9, 
   3.732833571326764*^9}, {3.732833785670024*^9, 3.7328337975711837`*^9}, {
   3.7328338365598316`*^9, 3.7328338978011045`*^9}, {3.7328343286664624`*^9, 
   3.732834330003725*^9}, {3.7328344240313807`*^9, 3.7328344351677294`*^9}, {
   3.7328345762872353`*^9, 3.732834736870283*^9}, {3.7328347763095694`*^9, 
   3.73283486070922*^9}, {3.732835308368238*^9, 3.732835319540021*^9}, {
   3.7328886374134483`*^9, 3.732888724711333*^9}, {3.732888798796728*^9, 
   3.7328888108623667`*^9}, {3.732899929790271*^9, 3.7328999304753537`*^9}, {
   3.7328999698964014`*^9, 3.732899970194767*^9}, {3.7329017969301367`*^9, 
   3.732901798214116*^9}, {3.732923932237745*^9, 3.732923954439803*^9}, {
   3.7329239890057154`*^9, 3.732924008593758*^9}, {3.7329240431323743`*^9, 
   3.7329240623133593`*^9}, {3.7329241013350906`*^9, 
   3.7329241050389414`*^9}, {3.733161628110876*^9, 3.733161658601305*^9}, {
   3.7331617487038903`*^9, 3.733161751948517*^9}, 3.7331665595609827`*^9, {
   3.7331701068615713`*^9, 3.7331701172732534`*^9}, {3.7331710867186832`*^9, 
   3.733171103026075*^9}, {3.7331734985098753`*^9, 3.7331735011589193`*^9}, {
   3.73317354136882*^9, 3.73317354366593*^9}, {3.7331753064467278`*^9, 
   3.7331753330678744`*^9}, {3.733175412910182*^9, 3.7331754537377367`*^9}, {
   3.7331770612771187`*^9, 3.733177107220312*^9}, {3.733177443003415*^9, 
   3.7331776192019076`*^9}, {3.733177675004237*^9, 3.7331779404620094`*^9}, {
   3.733178026534851*^9, 3.7331780451995554`*^9}, {3.7331787033386326`*^9, 
   3.7331787070846367`*^9}, {3.7331842753683257`*^9, 3.733184297092086*^9}, {
   3.733184356310567*^9, 3.73318437476359*^9}, 3.7331870027235107`*^9, {
   3.7331870769789343`*^9, 3.7331870788319016`*^9}, {3.73318719950369*^9, 
   3.733187361522488*^9}, {3.7331873979823847`*^9, 3.73318757860274*^9}, {
   3.73318764612764*^9, 3.733187669492766*^9}, {3.7331877064169064`*^9, 
   3.733187725691188*^9}, {3.7331878108939714`*^9, 3.7331878340855904`*^9}, {
   3.733188385458231*^9, 3.733188469660134*^9}, 3.7331885024362364`*^9, {
   3.7331890432094417`*^9, 3.7331891141340427`*^9}, {3.733189144953949*^9, 
   3.7331891794544587`*^9}, {3.7331892229500732`*^9, 3.733189227319689*^9}, {
   3.7331892964885855`*^9, 3.733189300413023*^9}, {3.733189388311716*^9, 
   3.733189438658573*^9}, {3.733189625117313*^9, 3.7331897074412146`*^9}, {
   3.733189791827626*^9, 3.733189887375057*^9}, {3.733445117910935*^9, 
   3.7334451353583655`*^9}, {3.733446465102025*^9, 3.733446588066961*^9}, {
   3.7334475693035593`*^9, 3.7334476392565026`*^9}, {3.7334476802454805`*^9, 
   3.7334477038392315`*^9}, {3.7334477847393403`*^9, 3.733447832055094*^9}, {
   3.7334492072306347`*^9, 3.7334495061554213`*^9}, {3.7334495367599473`*^9, 
   3.733449627898097*^9}, {3.733449749990672*^9, 3.733449815908949*^9}, {
   3.733450040615647*^9, 3.733450076346637*^9}, {3.7334501715687695`*^9, 
   3.733450209944805*^9}, {3.7334503422973347`*^9, 3.7334503567086444`*^9}, {
   3.733450660959553*^9, 3.7334508026803737`*^9}, {3.733450987017945*^9, 
   3.733450987769988*^9}, {3.733451285219968*^9, 3.7334513023003807`*^9}, {
   3.7334513476890545`*^9, 3.7334513888425026`*^9}, {3.7334514904937296`*^9, 
   3.733451563706384*^9}, {3.733451602920637*^9, 3.7334516668676915`*^9}, {
   3.7334517637241707`*^9, 3.7334517664063034`*^9}, {3.733451832964297*^9, 
   3.733451971688125*^9}, {3.7334520067653055`*^9, 3.733452031469986*^9}, {
   3.7334521286072454`*^9, 3.733452128710518*^9}, {3.7334522061183243`*^9, 
   3.733452206324915*^9}, {3.733482341868376*^9, 3.7334824043384333`*^9}, {
   3.7334824349728813`*^9, 3.7334824578396754`*^9}, {3.7334825033466578`*^9, 
   3.7334825237438917`*^9}, {3.7334825585915375`*^9, 
   3.7334825711118565`*^9}, {3.733501911114872*^9, 3.7335019880153275`*^9}, {
   3.733502025144042*^9, 3.733502026322175*^9}, {3.7335020774260445`*^9, 
   3.733502087190002*^9}, {3.7335022886726866`*^9, 3.7335023060358467`*^9}, 
   3.733525326817358*^9, {3.733525359899314*^9, 3.7335254170813828`*^9}, {
   3.7335254636451435`*^9, 3.7335254798371935`*^9}, {3.733525549591679*^9, 
   3.7335255520883217`*^9}, {3.733527566808587*^9, 3.733527600116173*^9}, 
   3.733527648480827*^9, {3.733527999248409*^9, 3.7335280831420145`*^9}, {
   3.7335283787190323`*^9, 3.7335283797748404`*^9}, {3.733534040837885*^9, 
   3.7335340878338323`*^9}, {3.7335343688648663`*^9, 
   3.7335343845374823`*^9}, {3.733534456213008*^9, 3.7335344692396426`*^9}, {
   3.7335359478704433`*^9, 3.7335359699561625`*^9}, {3.7335364742439413`*^9, 
   3.7335365009499145`*^9}, {3.733536655120809*^9, 3.7335366714893265`*^9}, {
   3.733538341324668*^9, 3.733538342591079*^9}, {3.7335385055823784`*^9, 
   3.73353850618902*^9}, 3.7335390808829274`*^9, {3.733539381957514*^9, 
   3.733539482753689*^9}, {3.7335395129227123`*^9, 3.7335395234336944`*^9}, {
   3.73353957797268*^9, 3.733539690065685*^9}, {3.733539726907633*^9, 
   3.7335397370786777`*^9}, {3.733540060207765*^9, 3.733540068741455*^9}, {
   3.73354010415561*^9, 3.7335401916833673`*^9}, {3.7335406237250233`*^9, 
   3.733540688045044*^9}, {3.733540777109333*^9, 3.733540778640447*^9}, {
   3.733578808531714*^9, 3.7335789237731023`*^9}, {3.7335789611504393`*^9, 
   3.733579062707451*^9}, 3.733579505183553*^9, {3.7335796179956017`*^9, 
   3.7335797044434404`*^9}, {3.7335802562296205`*^9, 
   3.7335803380140915`*^9}, {3.733580521036691*^9, 3.733580560218641*^9}, {
   3.733580614393677*^9, 3.7335806144106913`*^9}, {3.733583823323981*^9, 
   3.7335838402308903`*^9}, {3.733589985573697*^9, 3.733590046745334*^9}, {
   3.7335901225448217`*^9, 3.733590247409833*^9}, {3.7335905789161744`*^9, 
   3.733590580533475*^9}, {3.7335906449176674`*^9, 3.7335907172810583`*^9}, {
   3.733590981237957*^9, 3.7335909868669224`*^9}, {3.7335910251416836`*^9, 
   3.733591072863561*^9}, {3.7335925990777955`*^9, 3.7335926075793953`*^9}, {
   3.7335929146568213`*^9, 3.73359291518322*^9}, {3.7335931120729637`*^9, 
   3.7335931253833895`*^9}, {3.733593273408909*^9, 3.7335933004216986`*^9}, {
   3.7336197681659975`*^9, 3.7336197859358773`*^9}, {3.733620491933568*^9, 
   3.733620593861532*^9}, {3.7336211722804985`*^9, 3.7336212338782954`*^9}, {
   3.7336213454419713`*^9, 3.7336214431648145`*^9}, {3.73362158499186*^9, 
   3.7336216076591563`*^9}, 3.7336216575147057`*^9, {3.733621688383752*^9, 
   3.733621729279476*^9}, {3.733656112074822*^9, 3.7336561277044044`*^9}, {
   3.733656414879433*^9, 3.733656452438322*^9}, {3.7336566010215125`*^9, 
   3.7336567287616267`*^9}, {3.733656832744276*^9, 3.733656855172904*^9}, {
   3.733670775603197*^9, 3.733670778002613*^9}, {3.733671220616458*^9, 
   3.7336712213424406`*^9}, {3.7336713662346983`*^9, 3.7336713738960476`*^9}, 
   3.733671440180314*^9, {3.7336715077198443`*^9, 3.733671509044367*^9}, {
   3.733679128089614*^9, 3.733679134012364*^9}, {3.733681308455571*^9, 
   3.7336814084163356`*^9}, {3.7336814772784195`*^9, 3.733681518891053*^9}, {
   3.7336820336135445`*^9, 3.733682067162771*^9}, 3.7336821501774516`*^9, {
   3.733682368756212*^9, 3.7336824464196978`*^9}, 3.7336842296880827`*^9, {
   3.7336843148144083`*^9, 3.7336844920306015`*^9}, {3.7336845404342623`*^9, 
   3.7336845438092766`*^9}, {3.7336847596741543`*^9, 
   3.7336848525962057`*^9}, {3.733684998878125*^9, 3.73368505410295*^9}, {
   3.733685088775159*^9, 3.733685096943852*^9}, 3.733685128177894*^9, 
   3.733685306427805*^9, {3.7336855367240944`*^9, 3.7336857489924526`*^9}, 
   3.7336948090021152`*^9, {3.7336954535235276`*^9, 3.7336954537345977`*^9}, {
   3.7336958133041267`*^9, 3.7336958811261063`*^9}, {3.7336959422651653`*^9, 
   3.7336959770591164`*^9}, {3.7336961795486193`*^9, 3.733696207583559*^9}, {
   3.7336962889424424`*^9, 3.733696313922674*^9}, {3.7336964532463636`*^9, 
   3.733696464598184*^9}, {3.7336965094646797`*^9, 3.7336966261137805`*^9}, {
   3.7336966768048697`*^9, 3.7336968293300376`*^9}, {3.733696872115388*^9, 
   3.7336968941051073`*^9}, {3.733696935217703*^9, 3.7336972490157433`*^9}, {
   3.7336977960308228`*^9, 3.7336978000083866`*^9}, {3.733697870538045*^9, 
   3.7336978960316095`*^9}, {3.7336979896037235`*^9, 
   3.7336979946773567`*^9}, {3.7336980740542936`*^9, 
   3.7336980902406216`*^9}, {3.733698130597907*^9, 3.733698195681484*^9}, {
   3.7336982305215225`*^9, 3.733698235122756*^9}, {3.7336982683509283`*^9, 
   3.733698280130246*^9}, {3.7336983258377523`*^9, 3.733698381935184*^9}, {
   3.7337011532626476`*^9, 3.733701291179326*^9}, {3.733701530272444*^9, 
   3.7337015823960247`*^9}, 3.7337020939440193`*^9, {3.733702527361889*^9, 
   3.733702588879443*^9}, {3.733702879548251*^9, 3.7337029108835535`*^9}, {
   3.7337029467047997`*^9, 3.7337031884676046`*^9}, 3.733703298191859*^9, 
   3.733703516825138*^9, {3.7337035526313353`*^9, 3.7337036326561275`*^9}, {
   3.733703667937931*^9, 3.7337037678545804`*^9}, {3.7337039624769907`*^9, 
   3.733703966165799*^9}, {3.7337040069863276`*^9, 3.7337040516490107`*^9}, {
   3.7337042808243484`*^9, 3.733704286629752*^9}, {3.733704342894346*^9, 
   3.7337043464147024`*^9}, {3.7337043862726727`*^9, 3.73370439487354*^9}, {
   3.733704428867951*^9, 3.7337044485021515`*^9}, {3.733704492776694*^9, 
   3.7337045076321898`*^9}, {3.733705133894719*^9, 3.733705153653251*^9}, {
   3.73370531565697*^9, 3.7337053161091995`*^9}, {3.7337054868601465`*^9, 
   3.7337057009363394`*^9}, 3.733705741703729*^9, {3.7337057754654922`*^9, 
   3.7337058113608966`*^9}, {3.7337059014160366`*^9, 
   3.7337059104761553`*^9}, {3.7337059499009852`*^9, 
   3.7337061232839184`*^9}, {3.7337071761233873`*^9, 
   3.7337071935868487`*^9}, {3.7337083250877657`*^9, 
   3.7337083622355614`*^9}, {3.733708401456809*^9, 3.733708437268051*^9}, {
   3.7337088468511267`*^9, 3.7337089901721745`*^9}, {3.733709024541292*^9, 
   3.7337090491908274`*^9}, {3.7337091064991927`*^9, 
   3.7337091950157013`*^9}, {3.7337092429072523`*^9, 
   3.7337092487998857`*^9}, {3.7337092839242716`*^9, 
   3.7337094722076015`*^9}, {3.7337095066963005`*^9, 
   3.7337095645952325`*^9}, {3.7337416038954935`*^9, 
   3.7337416886418085`*^9}, {3.7337417213778443`*^9, 
   3.7337417585165854`*^9}, {3.733742026642451*^9, 3.7337420320869546`*^9}, {
   3.7337421782966857`*^9, 3.733742201568555*^9}, {3.733742597067387*^9, 
   3.733742599059724*^9}, {3.7337426403805428`*^9, 3.73374264670639*^9}, {
   3.7337428257376156`*^9, 3.733742825787747*^9}, {3.733743051752551*^9, 
   3.733743063485744*^9}, {3.7337431069022083`*^9, 3.733743118715584*^9}, {
   3.7337478797300997`*^9, 3.7337478993673515`*^9}, {3.7337481439799623`*^9, 
   3.7337481616810627`*^9}, 3.733748281628927*^9, {3.733748443355975*^9, 
   3.73374847625146*^9}, {3.7337491368083363`*^9, 3.7337491506683717`*^9}, {
   3.7337761993160725`*^9, 3.7337762831274385`*^9}, 3.7337763286795073`*^9, {
   3.733776638851774*^9, 3.733776642405175*^9}, {3.7337767153210382`*^9, 
   3.733776911222993*^9}, {3.733776961328097*^9, 3.733777013999132*^9}, {
   3.733777072053526*^9, 3.733777110266076*^9}, 3.733777264090125*^9, {
   3.7337774008154793`*^9, 3.733777438986967*^9}, {3.7337774736872272`*^9, 
   3.7337774746006536`*^9}, 3.7337780177027664`*^9, {3.7337780707520213`*^9, 
   3.733778176166114*^9}, {3.7337782166517534`*^9, 3.733778219728935*^9}, {
   3.7337783430949273`*^9, 3.7337783630920935`*^9}, {3.733778573274907*^9, 
   3.733778573318019*^9}, {3.7337786156860332`*^9, 3.7337786627205563`*^9}, {
   3.733779166165002*^9, 3.733779167483535*^9}, {3.7337794908011103`*^9, 
   3.733779495601903*^9}, {3.733779691126117*^9, 3.7337797307875967`*^9}, {
   3.733779795077528*^9, 3.7337798139897776`*^9}, {3.733779856228074*^9, 
   3.7337798563614583`*^9}, {3.7337799073791*^9, 3.7337799593903513`*^9}, {
   3.733779994377404*^9, 3.7337799944275026`*^9}, {3.733780083073186*^9, 
   3.7337800832005243`*^9}, {3.7337807346206846`*^9, 
   3.7337807712521067`*^9}, {3.733780816699939*^9, 3.7337808973814154`*^9}, {
   3.7337809807801476`*^9, 3.733780984731653*^9}, {3.733781022186261*^9, 
   3.733781040665365*^9}, {3.7337812314746685`*^9, 3.7337812323239255`*^9}, {
   3.7337812866534014`*^9, 3.7337812885153527`*^9}, {3.7337853093594484`*^9, 
   3.733785334430112*^9}, {3.733785515805326*^9, 3.733785557831056*^9}, {
   3.7337856045101395`*^9, 3.7337856210270476`*^9}, {3.7337856657539654`*^9, 
   3.7337856753043537`*^9}, {3.7337858198436403`*^9, 3.733785841821071*^9}, {
   3.7337860878600254`*^9, 3.73378611330267*^9}, {3.733786152966854*^9, 
   3.733786155110581*^9}, {3.733786276372364*^9, 3.7337862860671387`*^9}, {
   3.7337863975856323`*^9, 3.7337864162602825`*^9}, {3.733786572558833*^9, 
   3.733786577019725*^9}, {3.733786626349847*^9, 3.733786631043364*^9}, {
   3.7337866969695883`*^9, 3.733786734602643*^9}, {3.733786820301958*^9, 
   3.7337868255649495`*^9}, {3.7337885020863743`*^9, 3.733788502147537*^9}, {
   3.733788540316016*^9, 3.7337885403741703`*^9}, {3.7337892538929014`*^9, 
   3.7337892574674053`*^9}, {3.7337893002561655`*^9, 3.733789302515173*^9}, {
   3.733789342338049*^9, 3.733789367280237*^9}, {3.7337896400832415`*^9, 
   3.7337896446694365`*^9}, {3.733789776906012*^9, 3.7337897799501314`*^9}, 
   3.733789876589037*^9, {3.733790929927717*^9, 3.7337909359367237`*^9}, {
   3.73379097388249*^9, 3.7337909761675315`*^9}, {3.733791581218201*^9, 
   3.7337915812934017`*^9}, {3.7338551897574472`*^9, 3.733855190040243*^9}, {
   3.733855688295825*^9, 3.73385572549974*^9}, {3.733855766765452*^9, 
   3.733855830385598*^9}, 3.733857631491271*^9, {3.73385775703806*^9, 
   3.7338577589631796`*^9}, {3.7338577953990197`*^9, 3.7338577998719482`*^9}, 
   3.7338578855958586`*^9, {3.733857934569031*^9, 3.733857936023929*^9}, {
   3.733858042462365*^9, 3.733858049803894*^9}, {3.7338580804052725`*^9, 
   3.7338581957839994`*^9}, {3.733858276980876*^9, 3.733858394333642*^9}, 
   3.7338584353106203`*^9, {3.7338585788406754`*^9, 3.7338586148423924`*^9}, {
   3.7338586994844303`*^9, 3.733858720610598*^9}, {3.7338587961534433`*^9, 
   3.7338588577823253`*^9}, {3.733858894403661*^9, 3.7338589320217056`*^9}, {
   3.7338589711497345`*^9, 3.7338590154224634`*^9}, {3.7338590769489927`*^9, 
   3.733859116589422*^9}, {3.733859459239497*^9, 3.7338594620760384`*^9}, {
   3.7338595994924173`*^9, 3.7338596041146765`*^9}, {3.733859652732937*^9, 
   3.7338596610029254`*^9}, {3.733859879861935*^9, 3.7338599055702543`*^9}, {
   3.7338599492032623`*^9, 3.7338599613585787`*^9}, {3.733860297969144*^9, 
   3.73386032139643*^9}, {3.733860425500243*^9, 3.733860544436425*^9}, {
   3.733860575562179*^9, 3.7338606079743853`*^9}, {3.7338606440482635`*^9, 
   3.7338606713318014`*^9}, {3.7338607161529675`*^9, 3.733860716279334*^9}, {
   3.7338607688310223`*^9, 3.7338607697073517`*^9}, {3.7338608456753283`*^9, 
   3.733860923706792*^9}, {3.7338610202424498`*^9, 3.7338610253129625`*^9}, {
   3.7338610661996365`*^9, 3.7338610959290032`*^9}, {3.7338611266165934`*^9, 
   3.733861167971573*^9}, {3.7338615254940853`*^9, 3.733861632974876*^9}, {
   3.7338616656236467`*^9, 3.7338617176409454`*^9}, {3.733862051366671*^9, 
   3.733862054027746*^9}, {3.7338645718774414`*^9, 3.733864641584772*^9}, {
   3.7338647540968733`*^9, 3.7338648906800375`*^9}, {3.733864940310031*^9, 
   3.733864992795581*^9}, {3.7338650837794423`*^9, 3.733865108916305*^9}, {
   3.7338651400309954`*^9, 3.7338651852131233`*^9}, {3.733865222418039*^9, 
   3.733865233640911*^9}, {3.7338655040433702`*^9, 3.733865504436451*^9}, {
   3.733865627578811*^9, 3.733865735015484*^9}, {3.733873301652539*^9, 
   3.7338733823180304`*^9}, {3.733873575188822*^9, 3.7338736214498158`*^9}, {
   3.7338736656850123`*^9, 3.733873815882095*^9}, {3.733873846271892*^9, 
   3.733873847004838*^9}, {3.7338740820440397`*^9, 3.7338741116136866`*^9}, {
   3.733874493096903*^9, 3.7338745239589553`*^9}, {3.733875465673866*^9, 
   3.733875467999051*^9}, {3.7338758837609177`*^9, 3.7338759069786468`*^9}, {
   3.733875954175128*^9, 3.733875958868643*^9}, {3.7338764385288568`*^9, 
   3.7338764581610527`*^9}, {3.7338765047870436`*^9, 3.7338765085430374`*^9}, 
   3.7338765880323424`*^9, {3.73387740841553*^9, 3.733877421548445*^9}, {
   3.733877495115178*^9, 3.733877535076523*^9}, {3.7338782346422515`*^9, 
   3.7338782389948206`*^9}, {3.7338783344306417`*^9, 3.733878350922464*^9}, {
   3.733878425207966*^9, 3.733878449436415*^9}, {3.7338784837121744`*^9, 
   3.733878484062058*^9}, {3.733878523867889*^9, 3.7338785252004576`*^9}, {
   3.7338787072013607`*^9, 3.73387873083114*^9}, {3.733878790640154*^9, 
   3.733878995095739*^9}, {3.733879076106123*^9, 3.733879085828971*^9}, 
   3.733879135008725*^9, {3.7338792587587605`*^9, 3.7338793708823943`*^9}, {
   3.733879429299709*^9, 3.7338794324882226`*^9}, {3.7338795978317842`*^9, 
   3.7338796009450626`*^9}, {3.7338796752686653`*^9, 3.733879677950819*^9}, {
   3.7338797767063837`*^9, 3.7338798160760283`*^9}, {3.7338799273699255`*^9, 
   3.7338799297843456`*^9}, {3.7338799912226896`*^9, 3.733880032880477*^9}, {
   3.733880231346135*^9, 3.733880314196794*^9}, {3.733880355875606*^9, 
   3.7338804429300575`*^9}, {3.7338805395587296`*^9, 3.733880543653616*^9}, {
   3.7338805940696583`*^9, 3.733880629680336*^9}, {3.7338812057939177`*^9, 
   3.73388121422433*^9}, {3.733881683676515*^9, 3.7338816945083127`*^9}, {
   3.7338822134246306`*^9, 3.733882215795972*^9}, {3.733882311716958*^9, 
   3.733882339642238*^9}, {3.7338824092412467`*^9, 3.7338824183815813`*^9}, {
   3.7338824957342367`*^9, 3.7338825681096306`*^9}, {3.73388260319795*^9, 
   3.733882606027443*^9}, {3.733882657441167*^9, 3.733882660016018*^9}, {
   3.7338827921533203`*^9, 3.7338827951372275`*^9}, {3.733882943163783*^9, 
   3.7338829593081474`*^9}, {3.733883715554147*^9, 3.7338837159211226`*^9}, {
   3.7338845205888777`*^9, 3.7338845351538677`*^9}, 3.733931255807588*^9, {
   3.7339312957608404`*^9, 3.733931346548867*^9}, {3.733931418134042*^9, 
   3.733931419985963*^9}, {3.7339314932016287`*^9, 3.733931529791875*^9}, {
   3.733931629084896*^9, 3.7339316383024087`*^9}, {3.733936900382874*^9, 
   3.733936968150078*^9}, {3.7341328300678043`*^9, 3.734132830360583*^9}, 
   3.7341329371104283`*^9, {3.7341358902520666`*^9, 3.734135890787636*^9}, {
   3.7341363200105357`*^9, 3.734136410719623*^9}, {3.734136441630275*^9, 
   3.7341364419313173`*^9}, {3.7341368557092867`*^9, 
   3.7341368559263067`*^9}, {3.734137925042466*^9, 3.7341379347071686`*^9}, {
   3.7341388932742624`*^9, 3.7341389250447297`*^9}, {3.7341389668989687`*^9, 
   3.734138967275032*^9}, {3.734139519621379*^9, 3.7341395277939215`*^9}, 
   3.7341396215481844`*^9, {3.7341398610629816`*^9, 3.734139861343727*^9}, {
   3.734139976548905*^9, 3.7341401068794937`*^9}, {3.7341811134541645`*^9, 
   3.734181113801056*^9}, {3.7341814554079256`*^9, 3.7341814555894346`*^9}, {
   3.73453786557677*^9, 3.7345378941226645`*^9}, {3.734539594737584*^9, 
   3.7345395995622787`*^9}, {3.73453964758774*^9, 3.7345396699179277`*^9}, {
   3.7345397681442566`*^9, 3.7345398340633097`*^9}, {3.7345439864861517`*^9, 
   3.734544031736433*^9}, {3.734545303914727*^9, 3.734545319666156*^9}, {
   3.7345454265260067`*^9, 3.7345455579563923`*^9}, {3.7345456290673423`*^9, 
   3.734545775094801*^9}, {3.7345458233871965`*^9, 3.7345458303928223`*^9}, {
   3.734545965119928*^9, 3.7345459722228484`*^9}, {3.734551715513602*^9, 
   3.7345517260746794`*^9}, {3.734551757636591*^9, 3.7345517786584845`*^9}, {
   3.734552428822751*^9, 3.7345524295597167`*^9}, 3.7345525169209843`*^9, {
   3.734553080529111*^9, 3.734553112792919*^9}, {3.734553336047243*^9, 
   3.734553374129485*^9}, {3.7345534480198064`*^9, 3.7345535787564015`*^9}, {
   3.7345536141715517`*^9, 3.7345536171885724`*^9}, {3.7345553635997057`*^9, 
   3.7345553953210382`*^9}, {3.734555427059422*^9, 3.734555440502165*^9}, {
   3.7345555160157003`*^9, 3.7345555508523254`*^9}, {3.734555876934272*^9, 
   3.734555904188735*^9}, {3.734557011831596*^9, 3.7345570177042093`*^9}, {
   3.734558091114113*^9, 3.734558148225958*^9}, {3.7345582092923126`*^9, 
   3.7345582213503704`*^9}, {3.7345639153484025`*^9, 3.7345639155660133`*^9}, 
   3.7345639851873775`*^9, {3.734615968561783*^9, 3.7346160313205075`*^9}, {
   3.7346162992438364`*^9, 3.7346163384481087`*^9}, {3.734616378041334*^9, 
   3.7346163923834934`*^9}, {3.73461653668211*^9, 3.734616539062463*^9}, {
   3.734616573435828*^9, 3.7346166533152256`*^9}, {3.7346167428813314`*^9, 
   3.734616846421619*^9}, {3.7346168776496468`*^9, 3.7346169376222825`*^9}, {
   3.7346179256862955`*^9, 3.7346179474361315`*^9}, {3.7346180062334595`*^9, 
   3.7346180728896365`*^9}, {3.7346184811086287`*^9, 
   3.7346185142738047`*^9}, {3.7346188978740873`*^9, 3.734618964966136*^9}, {
   3.734619630892538*^9, 3.7346196812997513`*^9}, {3.7346203961049166`*^9, 
   3.7346205001355343`*^9}, {3.734620545145465*^9, 3.734620566510234*^9}, 
   3.7346210652793617`*^9, {3.7346211063585796`*^9, 3.7346211065039654`*^9}, {
   3.7346215506718626`*^9, 3.734621558039418*^9}, {3.734621590523782*^9, 
   3.7346216313125334`*^9}, {3.734621663591104*^9, 3.7346216781608105`*^9}, {
   3.734621715716378*^9, 3.734621769239681*^9}, {3.7346255727969923`*^9, 
   3.734625633717971*^9}, {3.7346265785536184`*^9, 3.734626596535469*^9}, {
   3.73462668302337*^9, 3.734626798712211*^9}, {3.73462694978265*^9, 
   3.7346270188123913`*^9}, {3.73462749017564*^9, 3.734627625292644*^9}, {
   3.7346276693437295`*^9, 3.7346277598900747`*^9}, {3.734628230987014*^9, 
   3.734628237653742*^9}, {3.7346282817359395`*^9, 3.7346282820718737`*^9}, {
   3.7346285891165733`*^9, 3.7346286619668617`*^9}, {3.734630141346304*^9, 
   3.73463016447279*^9}, {3.734630962648044*^9, 3.73463098348341*^9}, {
   3.734631105044633*^9, 3.7346311223446293`*^9}, {3.734632452742174*^9, 
   3.7346324528534985`*^9}, 3.7346337336044593`*^9, {3.7346425318038855`*^9, 
   3.734642573590953*^9}, {3.7346456734847836`*^9, 3.7346457579273205`*^9}, {
   3.7346460192079697`*^9, 3.734646068998309*^9}, {3.7346461326475334`*^9, 
   3.7346461327056866`*^9}, 3.7346461775499134`*^9, {3.7346472667257266`*^9, 
   3.7346472956556845`*^9}, {3.73465165615193*^9, 3.7346516568568506`*^9}, {
   3.7346518390321703`*^9, 3.734651932619164*^9}, {3.7346581803068666`*^9, 
   3.7346581872212515`*^9}, {3.7346583136746736`*^9, 3.7346583486084204`*^9}, 
   3.7346593362981606`*^9, {3.734691308756562*^9, 3.7346913222434206`*^9}, {
   3.7346925126331005`*^9, 3.7346925737706156`*^9}, {3.7346926134040017`*^9, 
   3.7346926367059393`*^9}, {3.7346928858634048`*^9, 3.734693039116817*^9}, {
   3.734693086097725*^9, 3.734693109387645*^9}, {3.7346936314003296`*^9, 
   3.7346936619614363`*^9}, {3.7346937209017563`*^9, 3.734693824422936*^9}, {
   3.734693946547657*^9, 3.734693952012204*^9}, {3.734694030257231*^9, 
   3.7346940304347005`*^9}, {3.73469492674609*^9, 3.734694934294156*^9}, {
   3.7347171307083573`*^9, 3.734717339628855*^9}, {3.734717404833203*^9, 
   3.734717494986867*^9}, {3.7347177019230776`*^9, 3.7347177056008635`*^9}, {
   3.7347179292233834`*^9, 3.734717972035245*^9}, {3.7347180897272243`*^9, 
   3.734718152483997*^9}, {3.7347181852430687`*^9, 3.7347182325478673`*^9}, {
   3.734718289609604*^9, 3.7347182917763014`*^9}, {3.7347183870094995`*^9, 
   3.7347184826908836`*^9}, {3.7347187855925074`*^9, 3.734718794594414*^9}, {
   3.7347188331489134`*^9, 3.734718899630666*^9}, {3.7347189590446887`*^9, 
   3.7347190000738106`*^9}, {3.7347190401092176`*^9, 
   3.7347191045106173`*^9}, {3.7347227586856785`*^9, 
   3.7347227817130547`*^9}, {3.734722880194909*^9, 3.734723074901186*^9}, {
   3.734723127346674*^9, 3.734723202591486*^9}, {3.734723409802972*^9, 
   3.734723473415148*^9}, {3.734723538096109*^9, 3.7347235444860845`*^9}, {
   3.734723595730296*^9, 3.734723769455035*^9}, {3.7347242656997533`*^9, 
   3.7347242681422167`*^9}, {3.734724569633397*^9, 3.734724572765202*^9}, {
   3.7347251388233333`*^9, 3.7347252776211596`*^9}, {3.734725360368386*^9, 
   3.734725367907427*^9}, {3.7347254007507486`*^9, 3.734725649326866*^9}, 
   3.7347258110554733`*^9, {3.7347258433313246`*^9, 3.734725889921186*^9}, 
   3.7347262797075825`*^9, 3.734726370220275*^9, {3.734726477773079*^9, 
   3.7347265170093956`*^9}, 3.734726657941045*^9, {3.7347267737359076`*^9, 
   3.7347267848314095`*^9}, {3.734726873218525*^9, 3.7347268765713205`*^9}, {
   3.73472693296833*^9, 3.734726979576372*^9}, {3.7347271144418116`*^9, 
   3.7347272127672677`*^9}, {3.73472724587425*^9, 3.7347272765789223`*^9}, {
   3.7347273543235855`*^9, 3.7347273815410404`*^9}, {3.734727415784745*^9, 
   3.734727456653013*^9}, {3.7347275347662783`*^9, 3.7347275400593147`*^9}, {
   3.734727689657092*^9, 3.734727814529045*^9}, {3.7347280197477064`*^9, 
   3.7347280200183954`*^9}, {3.7347281749312925`*^9, 3.734728324016638*^9}, {
   3.7347284607391367`*^9, 3.734728481127344*^9}, 3.7347285250652056`*^9, {
   3.734728598463335*^9, 3.734728656766317*^9}, {3.734728748142438*^9, 
   3.7347288684843984`*^9}, {3.7347289159255295`*^9, 3.734728969896978*^9}, {
   3.734729089095932*^9, 3.7347290945644293`*^9}, {3.7347306556960897`*^9, 
   3.7347306557903395`*^9}, {3.734730691617594*^9, 3.7347306919414997`*^9}, {
   3.734730728760377*^9, 3.734730751298297*^9}, {3.7347308099973297`*^9, 
   3.7347308939996977`*^9}, {3.7347310458077316`*^9, 3.734731046821475*^9}, {
   3.734731096055239*^9, 3.7347311878464055`*^9}, {3.7347312935333843`*^9, 
   3.734731322663802*^9}, {3.7347314160561457`*^9, 3.7347314562281523`*^9}, {
   3.734731570497961*^9, 3.734731570793748*^9}, {3.734731776826392*^9, 
   3.734731779846409*^9}, {3.7347318244399805`*^9, 3.734731825665197*^9}, {
   3.7347320696609073`*^9, 3.7347320818934755`*^9}, {3.734732145285972*^9, 
   3.734732166980651*^9}, 3.7347324227734585`*^9, {3.734732589263059*^9, 
   3.7347326072779865`*^9}, {3.734733371314402*^9, 3.7347333723411317`*^9}, {
   3.734733452984539*^9, 3.734733508613438*^9}, {3.734733895568166*^9, 
   3.734733896541726*^9}, {3.734734128040339*^9, 3.7347341506845427`*^9}, {
   3.7347343745748005`*^9, 3.734734396315646*^9}, {3.7347344839475884`*^9, 
   3.7347344912951236`*^9}, {3.7347345473762245`*^9, 3.734734548593461*^9}, {
   3.7347375060082083`*^9, 3.734737514482703*^9}, {3.7347375782121415`*^9, 
   3.73473759178627*^9}, {3.7347425258188753`*^9, 3.734742589265519*^9}, 
   3.734742664171669*^9, {3.7347427264913597`*^9, 3.7347427779071007`*^9}, {
   3.7347428236356745`*^9, 3.7347428474389696`*^9}, {3.7347428984746485`*^9, 
   3.7347431494442043`*^9}, {3.734743210581787*^9, 3.7347432216311283`*^9}, {
   3.734743267538225*^9, 3.7347432683513412`*^9}, {3.7347434610436525`*^9, 
   3.734743474506445*^9}, {3.734743510703724*^9, 3.734743512063342*^9}, {
   3.734743799010233*^9, 3.7347438524914236`*^9}, {3.7347438878012705`*^9, 
   3.7347438892812405`*^9}, 3.7347441789186625`*^9, {3.734744416501322*^9, 
   3.7347444834433002`*^9}, {3.7347445488662395`*^9, 
   3.7347445563642178`*^9}, {3.73474467141807*^9, 3.734744702741377*^9}, {
   3.7347471772747498`*^9, 3.73474724326322*^9}, {3.734747295385771*^9, 
   3.7347473048559484`*^9}, {3.7347478384572334`*^9, 
   3.7347478608708267`*^9}, {3.73474796055686*^9, 3.734747970794077*^9}, {
   3.7347759194769583`*^9, 3.734775931491905*^9}, {3.7347762198077*^9, 
   3.734776220964772*^9}, {3.7347762687739344`*^9, 3.7347763057572107`*^9}, {
   3.73477673685351*^9, 3.7347768630189447`*^9}, {3.734777219583272*^9, 
   3.73477726568384*^9}, {3.7347773004221992`*^9, 3.7347773005906463`*^9}, {
   3.734777368867173*^9, 3.734777372727439*^9}, {3.734777689668788*^9, 
   3.734777692538416*^9}, {3.734778605000965*^9, 3.734778605133316*^9}, {
   3.734778662934993*^9, 3.734778663085393*^9}, {3.7347787274635553`*^9, 
   3.7347787289725666`*^9}, {3.734778761568229*^9, 3.734778788000532*^9}, 
   3.734778837333667*^9, {3.734778912191691*^9, 3.734778939857277*^9}, {
   3.73477898485087*^9, 3.7347789861894283`*^9}, {3.7347797219131565`*^9, 
   3.7347798038208055`*^9}, {3.734779988210042*^9, 3.7347800566720676`*^9}, {
   3.734780146063116*^9, 3.734780180223941*^9}, {3.734780214344657*^9, 
   3.7347802927742157`*^9}, {3.734781077699088*^9, 3.7347811159197373`*^9}, {
   3.7347816775226293`*^9, 3.734781707927472*^9}, {3.7347817638932323`*^9, 
   3.7347817640977755`*^9}, 3.7347818392275224`*^9, {3.7347820078583856`*^9, 
   3.734782011766776*^9}, {3.7347821283417587`*^9, 3.734782167034587*^9}, {
   3.7347822126468563`*^9, 3.7347822324776106`*^9}, {3.7347822832034454`*^9, 
   3.734782285793332*^9}, {3.7347824919143944`*^9, 3.734782493763316*^9}, 
   3.7347828974202623`*^9, {3.7347829754506874`*^9, 3.7347829805352063`*^9}, {
   3.734783608847684*^9, 3.7347837028947277`*^9}, {3.7347838793638525`*^9, 
   3.7347839210456686`*^9}, {3.7347841533983946`*^9, 
   3.7347841891444345`*^9}, {3.7347842244493*^9, 3.7347842246598573`*^9}, {
   3.73478433058852*^9, 3.734784361866649*^9}, {3.7347844498345284`*^9, 
   3.7347844940169945`*^9}, {3.734784559341706*^9, 3.734784598078665*^9}, {
   3.7347848859398813`*^9, 3.734784946487894*^9}, {3.7347850293020372`*^9, 
   3.734785054176201*^9}, {3.7347851912857027`*^9, 3.73478520182376*^9}, {
   3.7347853021133585`*^9, 3.7347853367043266`*^9}, {3.734785508056899*^9, 
   3.734785530403699*^9}, {3.734792751909072*^9, 3.7347927524194765`*^9}, 
   3.734792975242527*^9, {3.7347931177103605`*^9, 3.7347931426747675`*^9}, {
   3.734793174230629*^9, 3.734793209734022*^9}, 3.734793367862468*^9, 
   3.734794005580293*^9, {3.7347940617406445`*^9, 3.734794089716028*^9}, {
   3.7347944098514414`*^9, 3.734794433119293*^9}, {3.7347958253995657`*^9, 
   3.7347958670813856`*^9}, {3.734796072819121*^9, 3.7347961296101117`*^9}, {
   3.734799652838671*^9, 3.734799676892623*^9}, {3.7347997323857975`*^9, 
   3.7347997673681126`*^9}, {3.7348000236657095`*^9, 
   3.7348000364065523`*^9}, {3.7348014512248955`*^9, 3.734801461212449*^9}, {
   3.734801557789975*^9, 3.7348015587715845`*^9}, {3.7348016058466816`*^9, 
   3.734801606062254*^9}, {3.734827376276675*^9, 3.73482737639098*^9}, {
   3.734827407384414*^9, 3.734827436890895*^9}, {3.734829643762218*^9, 
   3.734829673285548*^9}, {3.7348297033125362`*^9, 3.734829703339608*^9}, {
   3.7348328666012797`*^9, 3.7348328723891315`*^9}, {3.7348329045306664`*^9, 
   3.7348329046990633`*^9}, 3.734859214716861*^9, {3.734865722021888*^9, 
   3.7348657621004868`*^9}, {3.7348660158861575`*^9, 
   3.7348660170472383`*^9}, {3.734866506783314*^9, 3.7348665069096503`*^9}, {
   3.7348672088922215`*^9, 3.734867211133175*^9}, {3.7348720626436815`*^9, 
   3.7348722316339264`*^9}, {3.73487226526153*^9, 3.73487227031798*^9}, {
   3.734872596022869*^9, 3.734872597391513*^9}, {3.7348736009993114`*^9, 
   3.7348736066633773`*^9}, {3.734874135799426*^9, 3.734874136346882*^9}, {
   3.7348743387563066`*^9, 3.7348743390611196`*^9}, {3.7348763993233547`*^9, 
   3.734876400546608*^9}, {3.7348774125038023`*^9, 3.7348774199336023`*^9}, {
   3.734877667919183*^9, 3.734877675283771*^9}, {3.7348815521604834`*^9, 
   3.7348815603873315`*^9}, {3.7348857307138133`*^9, 
   3.7348857869132895`*^9}, {3.7348858354985447`*^9, 3.734885838144598*^9}, {
   3.7348860057788744`*^9, 3.7348860061247907`*^9}, {3.7348863922235622`*^9, 
   3.7348863930518103`*^9}, {3.734886763006571*^9, 3.7348867710509696`*^9}, {
   3.7348868433683124`*^9, 3.7348868586239257`*^9}, {3.7348869102752695`*^9, 
   3.734886937577919*^9}, {3.7348871098275833`*^9, 3.7348871134492455`*^9}, {
   3.7348871447243986`*^9, 3.7348871478667583`*^9}, {3.734887346456561*^9, 
   3.734887356103266*^9}, {3.734887401568398*^9, 3.734887407957391*^9}, {
   3.734887795459155*^9, 3.7348877955742264`*^9}, {3.7348882338574*^9, 
   3.734888242362059*^9}, {3.7348885910957966`*^9, 3.7348885916994023`*^9}, {
   3.7348951080797014`*^9, 3.7348951169052057`*^9}, {3.7349124662267685`*^9, 
   3.7349124784566936`*^9}, {3.7350603033891363`*^9, 
   3.7350603053543625`*^9}, {3.735060861199767*^9, 3.735060936181105*^9}, {
   3.7350611589855833`*^9, 3.7350611754944916`*^9}, {3.735061239714213*^9, 
   3.735061240724939*^9}, {3.735061357616721*^9, 3.7350613681066146`*^9}, {
   3.7350615112159653`*^9, 3.7350615112851496`*^9}, {3.7350615461117554`*^9, 
   3.7350615497835183`*^9}, {3.7350619863819895`*^9, 
   3.7350619888876553`*^9}, {3.7353088198228984`*^9, 3.735308856637822*^9}, {
   3.735308889843087*^9, 3.735308921659691*^9}, {3.735309362498128*^9, 
   3.7353093727995214`*^9}, {3.735309443600043*^9, 3.735309448512108*^9}, {
   3.735309488739071*^9, 3.7353094898389945`*^9}, {3.7353095275973377`*^9, 
   3.7353097079829903`*^9}, {3.7353097489583454`*^9, 
   3.7353097498908243`*^9}, {3.7353098186531925`*^9, 3.735309834953536*^9}, {
   3.7353098708860836`*^9, 3.7353098718125467`*^9}, {3.73531100634207*^9, 
   3.7353110066739535`*^9}, {3.735315648103092*^9, 3.7353156593319516`*^9}, {
   3.73531616573775*^9, 3.7353161669299493`*^9}, {3.735316470636486*^9, 
   3.7353164760518985`*^9}, {3.735317458017783*^9, 3.7353174640878925`*^9}, {
   3.7353176583871384`*^9, 3.7353176585846634`*^9}, {3.735317703551231*^9, 
   3.735317706001789*^9}, {3.7353337575049143`*^9, 3.7353338037087717`*^9}, {
   3.735333853082061*^9, 3.7353338911081724`*^9}, {3.735333932599531*^9, 
   3.7353340083409367`*^9}, {3.735334408046507*^9, 3.735334409628714*^9}, {
   3.735334501442891*^9, 3.7353345282621937`*^9}, {3.735334582822741*^9, 
   3.735334618023701*^9}, {3.735334667744912*^9, 3.7353346692909956`*^9}, 
   3.7353347128909283`*^9, {3.7353347692798696`*^9, 3.7353347845504756`*^9}, {
   3.7353349142864757`*^9, 3.7353349968018613`*^9}, {3.735335036810275*^9, 
   3.735335066351796*^9}, {3.735335196458788*^9, 3.735335278048724*^9}, {
   3.7353355114934287`*^9, 3.7353355640822363`*^9}, {3.7353357152161336`*^9, 
   3.7353357311414843`*^9}, {3.735335794399692*^9, 3.735335848470437*^9}, {
   3.735335891037591*^9, 3.735335928244525*^9}, {3.735336160594762*^9, 
   3.7353361607641783`*^9}, {3.7353362162587705`*^9, 
   3.7353362962233706`*^9}, {3.7353363906308393`*^9, 
   3.7353364694063387`*^9}, {3.735336534419156*^9, 3.7353365363011985`*^9}, {
   3.735336821574274*^9, 3.735336823923493*^9}, {3.7353382404962683`*^9, 
   3.73533824415101*^9}, {3.7353443138898106`*^9, 3.7353443156023855`*^9}, {
   3.736619929990133*^9, 3.7366199322421107`*^9}, {3.7366385498651457`*^9, 
   3.7366385518329077`*^9}, {3.7367031878983245`*^9, 
   3.7367032250280056`*^9}, {3.7367032789765882`*^9, 3.736703290157667*^9}, {
   3.736703553197651*^9, 3.736703553857884*^9}, {3.7386249969540367`*^9, 
   3.7386249996691413`*^9}, {3.738625915080331*^9, 3.7386259170306005`*^9}, {
   3.7386266747916093`*^9, 3.7386266772011757`*^9}, {3.73862754433747*^9, 
   3.7386275457808313`*^9}, {3.7386276038128195`*^9, 
   3.7386276281251307`*^9}, {3.7386323173977585`*^9, 3.738632360784855*^9}, {
   3.7386655057077003`*^9, 3.738665519518817*^9}, {3.7386664954467697`*^9, 
   3.7386664982265625`*^9}, {3.738667616623258*^9, 3.7386676430274477`*^9}, {
   3.738667682615444*^9, 3.7386676847398124`*^9}, 3.7386678133099327`*^9, {
   3.738668307365114*^9, 3.7386683094897547`*^9}, {3.738669591676498*^9, 
   3.738669622560652*^9}, {3.742517387706958*^9, 3.742517500763234*^9}, {
   3.742517537189856*^9, 3.74251755931471*^9}, {3.7425176711737337`*^9, 
   3.7425177678403935`*^9}, {3.742517825786507*^9, 3.742517831561039*^9}, 
   3.7426859040799336`*^9, {3.7426867963147674`*^9, 3.7426867979543858`*^9}, {
   3.742686865215578*^9, 3.742686912356558*^9}, {3.742686986166245*^9, 
   3.7426870130054955`*^9}, {3.74274220391159*^9, 3.7427422166734743`*^9}, {
   3.742742270332097*^9, 3.742742283694378*^9}, 3.7427431208939104`*^9, {
   3.7427431802346783`*^9, 3.7427432096360807`*^9}, {3.7427432748170643`*^9, 
   3.7427433768130646`*^9}, {3.7427448737468905`*^9, 
   3.7427448791135445`*^9}, {3.7427449152655416`*^9, 3.742744926283088*^9}, {
   3.742745078754998*^9, 3.742745081284236*^9}, {3.742745134028078*^9, 
   3.742745160118763*^9}, {3.7427452017803907`*^9, 3.7427452345856943`*^9}, {
   3.7427454564047165`*^9, 3.742745488452615*^9}, {3.742746712699539*^9, 
   3.7427467159149437`*^9}, {3.7427527949369974`*^9, 3.742753051549716*^9}, {
   3.742753114375883*^9, 3.742753237360113*^9}, {3.7427532979145412`*^9, 
   3.7427533482868824`*^9}, {3.7427533865016513`*^9, 3.742753388191136*^9}, {
   3.742753446034139*^9, 3.7427535214787965`*^9}, {3.7427535691046352`*^9, 
   3.742753569792827*^9}, {3.7427583795406637`*^9, 3.7427586289212*^9}, {
   3.74275867547974*^9, 3.7427587580160646`*^9}, {3.7427588771141353`*^9, 
   3.742758878048637*^9}, {3.7428245048726482`*^9, 3.7428245199548903`*^9}, {
   3.742824585233941*^9, 3.7428247540702205`*^9}, {3.742824879652135*^9, 
   3.742824913802878*^9}, {3.742825054373232*^9, 3.7428250664050984`*^9}, {
   3.7428297808121634`*^9, 3.7428298191345425`*^9}, {3.74283005555221*^9, 
   3.742830110115547*^9}, {3.742830376532284*^9, 3.7428303907732987`*^9}, {
   3.7428304629582996`*^9, 3.742830465756816*^9}, {3.7428320587837195`*^9, 
   3.742832059309343*^9}, {3.7428362079850254`*^9, 3.7428362084916697`*^9}, 
   3.742839164833149*^9, {3.7428543052307854`*^9, 3.7428543375942445`*^9}, {
   3.7428543939056625`*^9, 3.742854541415618*^9}, {3.74285457703889*^9, 
   3.7428545826728263`*^9}, {3.742858362567773*^9, 3.742858374728262*^9}, {
   3.7428586479839115`*^9, 3.7428586589745493`*^9}, 3.7428589364223404`*^9, {
   3.7430805327752457`*^9, 3.743080535266585*^9}, {3.7430805775694685`*^9, 
   3.7430805783613505`*^9}, {3.7430806631615505`*^9, 3.743080763365639*^9}, {
   3.7430809546214247`*^9, 3.743080999841538*^9}, {3.7430811404587135`*^9, 
   3.7430812268985367`*^9}, {3.7430814529331617`*^9, 3.743081468167423*^9}, {
   3.743094288202922*^9, 3.7430942882687445`*^9}, {3.743095035439342*^9, 
   3.743095038227885*^9}, {3.7430950897036505`*^9, 3.7430950898353243`*^9}, {
   3.743097416998307*^9, 3.7430974244852543`*^9}, {3.743169119424593*^9, 
   3.743169129038873*^9}, {3.7431700250508423`*^9, 3.7431700281664786`*^9}, {
   3.74317137344559*^9, 3.7431713811721163`*^9}, {3.743171701926157*^9, 
   3.7431717069736567`*^9}, {3.7431742663936996`*^9, 
   3.7431742671965513`*^9}, {3.743176843175956*^9, 3.743176844819811*^9}, {
   3.7434298323371925`*^9, 3.743429894177749*^9}, {3.7434299531495123`*^9, 
   3.7434301292025948`*^9}, {3.743430161090372*^9, 3.743430220564849*^9}, {
   3.7434302985738277`*^9, 3.7434303007140856`*^9}, {3.7434303447905307`*^9, 
   3.743430344909213*^9}, {3.7434653817033978`*^9, 3.743465388004509*^9}, {
   3.743547594794166*^9, 3.7435476061467876`*^9}, {3.743611877305934*^9, 
   3.7436118783501396`*^9}, 3.743779182016526*^9, {3.7438927802202344`*^9, 
   3.7438928171185026`*^9}, {3.743924619225929*^9, 3.743924621365235*^9}, {
   3.7439249210935917`*^9, 3.743924926844203*^9}, {3.743926345466769*^9, 
   3.7439263790698566`*^9}, {3.7439264597529993`*^9, 
   3.7439264616169815`*^9}, {3.74396616178458*^9, 3.74396617279113*^9}, {
   3.744635910113287*^9, 3.744635934771352*^9}, 3.7447168778067446`*^9, {
   3.7447169174696865`*^9, 3.7447169179164915`*^9}, {3.7495792279779067`*^9, 
   3.7495792431500015`*^9}, {3.7495795824658184`*^9, 3.749579652567129*^9}, {
   3.7495798878762894`*^9, 3.749579896120842*^9}, {3.749579932898629*^9, 
   3.749579986811821*^9}, {3.749580806315694*^9, 3.749580815526125*^9}, {
   3.749580878420841*^9, 3.7495809124136267`*^9}, {3.749580991971012*^9, 
   3.749581165601483*^9}, {3.7495812239291725`*^9, 3.74958128093943*^9}, 
   3.749581875358945*^9, {3.74958203979026*^9, 3.749582142584397*^9}, {
   3.7495837902289553`*^9, 3.7495837906319895`*^9}, {3.7495869104136133`*^9, 
   3.749586912134014*^9}, {3.7495874421984015`*^9, 3.7495874663744373`*^9}, {
   3.7539959649303513`*^9, 3.75399597682759*^9}, {3.75399604917128*^9, 
   3.7539961857004395`*^9}, {3.753996217946272*^9, 3.7539962180659523`*^9}, {
   3.753996265976895*^9, 3.753996270552699*^9}, {3.753996315742939*^9, 
   3.753996332328618*^9}, {3.753996366849374*^9, 3.753996433170121*^9}, {
   3.7542199655438433`*^9, 3.7542201648308845`*^9}, {3.754220196181125*^9, 
   3.754220236222977*^9}, {3.754220277303097*^9, 3.754220288229876*^9}, {
   3.754224851148322*^9, 3.7542248836434183`*^9}, {3.7542249334810963`*^9, 
   3.7542249342301273`*^9}, {3.754225010493226*^9, 3.7542250432106867`*^9}, {
   3.7542250776575575`*^9, 3.7542251417850227`*^9}, {3.75422518978366*^9, 
   3.7542252593242545`*^9}, {3.7542252932453947`*^9, 3.754225327023327*^9}, {
   3.754225368948315*^9, 3.7542255177799444`*^9}, {3.754225564161997*^9, 
   3.7542258252646284`*^9}, 3.7542258841740522`*^9, {3.754227429947116*^9, 
   3.7542274891198378`*^9}, {3.7542277205828304`*^9, 3.754227854981406*^9}, {
   3.7542279429321957`*^9, 3.754227979646287*^9}, {3.75422801837272*^9, 
   3.7542281025450015`*^9}, {3.754228141025093*^9, 3.754228163620696*^9}, {
   3.754232740702448*^9, 3.7542327595560703`*^9}, {3.7542327936498504`*^9, 
   3.754232818801634*^9}, {3.7542332431989813`*^9, 3.754233253460575*^9}, {
   3.7542332844496627`*^9, 3.7542334436177893`*^9}, {3.7542335293556175`*^9, 
   3.754233536026657*^9}, {3.754233596881909*^9, 3.754233770062166*^9}, {
   3.754233818593351*^9, 3.7542338358112974`*^9}, {3.754233891512335*^9, 
   3.754233943237006*^9}, {3.754234127378584*^9, 3.7542341387372055`*^9}, {
   3.754234219709629*^9, 3.754234239743078*^9}, {3.754234275535371*^9, 
   3.7542342996917667`*^9}, {3.7542345277204895`*^9, 
   3.7542345315793266`*^9}, {3.754234637483943*^9, 3.7542347431454096`*^9}, {
   3.7542350271665535`*^9, 3.7542350543057165`*^9}, {3.754235315770939*^9, 
   3.7542353209830513`*^9}, {3.7542354269875135`*^9, 3.754235428773733*^9}, {
   3.7542356428582*^9, 3.7542357453682785`*^9}, {3.754240034855708*^9, 
   3.754240066288615*^9}, 3.754249957298354*^9, {3.754251728384403*^9, 
   3.754251736773226*^9}, {3.754251895075159*^9, 3.754251908062158*^9}, {
   3.7542737568449326`*^9, 3.7542737630493402`*^9}, {3.7542737933436375`*^9, 
   3.7542737980499573`*^9}, {3.7543525973847337`*^9, 3.754352599011414*^9}, {
   3.763638382000995*^9, 3.7636383988012943`*^9}, {3.763642566811182*^9, 
   3.7636425672702093`*^9}, {3.763648309953273*^9, 3.76364832065266*^9}, 
   3.7636483519848676`*^9, {3.7636516489740753`*^9, 3.7636516490458407`*^9}, {
   3.763669041266036*^9, 3.76366906756301*^9}, {3.767144519751441*^9, 
   3.767144526781184*^9}, {3.7671909227607627`*^9, 3.767190923019117*^9}, {
   3.7679733173449726`*^9, 3.76797335105881*^9}, {3.767973439969037*^9, 
   3.767973460952918*^9}, {3.767973602933365*^9, 3.7679736080676355`*^9}, {
   3.771211680103858*^9, 3.7712117307621717`*^9}, {3.7716950290800533`*^9, 
   3.771695102665453*^9}, {3.7716952650468874`*^9, 3.771695298629083*^9}, {
   3.7716953449193273`*^9, 3.771695389697172*^9}, {3.7716954301846685`*^9, 
   3.7716954611206923`*^9}, 3.771695735347185*^9, 3.772826824770769*^9, {
   3.772827283112405*^9, 3.7728273278160086`*^9}, {3.772925488963005*^9, 
   3.772925558037478*^9}, {3.772925595392928*^9, 3.772925597959282*^9}, {
   3.7729256623876266`*^9, 3.7729256807062607`*^9}, {3.7729258386921268`*^9, 
   3.7729258429854536`*^9}, {3.7729260155292616`*^9, 
   3.7729260190430284`*^9}, {3.772984966244214*^9, 3.77298496795268*^9}, {
   3.7729972615005302`*^9, 3.772997262868301*^9}, {3.777830329482045*^9, 
   3.777830330146329*^9}},
 FontFamily->"Consolas",
 FontSize->18,ExpressionUUID->"93898360-d437-4435-a2ae-671a08668e6d"],

Cell[CellGroupData[{

Cell[BoxData["8"], "Print",
 CellChangeTimes->{
  3.7716957441632223`*^9, 3.772826828189674*^9, 3.7728273173942537`*^9, 
   3.7729255997418113`*^9, {3.7729256636348066`*^9, 3.772925681221907*^9}, 
   3.7729258435460033`*^9, 3.7729260202098627`*^9, 3.7729849688057384`*^9, 
   3.772997264660508*^9, 
   3.7778313470670457`*^9},ExpressionUUID->"3c456ed8-2a11-444b-99da-\
219967857991"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.7716957441632223`*^9, 3.772826828189674*^9, 3.7728273173942537`*^9, 
   3.7729255997418113`*^9, {3.7729256636348066`*^9, 3.772925681221907*^9}, 
   3.7729258435460033`*^9, 3.7729260202098627`*^9, 3.7729849688057384`*^9, 
   3.772997264660508*^9, 
   3.7778313472319345`*^9},ExpressionUUID->"6de88a47-16cd-415b-bf5b-\
e2a1b16352bb"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.7716957441632223`*^9, 3.772826828189674*^9, 3.7728273173942537`*^9, 
   3.7729255997418113`*^9, {3.7729256636348066`*^9, 3.772925681221907*^9}, 
   3.7729258435460033`*^9, 3.7729260202098627`*^9, 3.7729849688057384`*^9, 
   3.772997264660508*^9, 
   3.7778313476079235`*^9},ExpressionUUID->"bc0a8db1-cf6c-49f8-8457-\
e887879ef76e"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{
  3.7716957441632223`*^9, 3.772826828189674*^9, 3.7728273173942537`*^9, 
   3.7729255997418113`*^9, {3.7729256636348066`*^9, 3.772925681221907*^9}, 
   3.7729258435460033`*^9, 3.7729260202098627`*^9, 3.7729849688057384`*^9, 
   3.772997264660508*^9, 
   3.7778313486781025`*^9},ExpressionUUID->"593c8b3f-2c4e-4782-b759-\
423ebe7aa85a"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.7716957441632223`*^9, 3.772826828189674*^9, 3.7728273173942537`*^9, 
   3.7729255997418113`*^9, {3.7729256636348066`*^9, 3.772925681221907*^9}, 
   3.7729258435460033`*^9, 3.7729260202098627`*^9, 3.7729849688057384`*^9, 
   3.772997264660508*^9, 
   3.777831350922499*^9},ExpressionUUID->"efb25d0f-2cf2-49a4-8dbd-\
ef123297141c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.7716957441632223`*^9, 3.772826828189674*^9, 3.7728273173942537`*^9, 
   3.7729255997418113`*^9, {3.7729256636348066`*^9, 3.772925681221907*^9}, 
   3.7729258435460033`*^9, 3.7729260202098627`*^9, 3.7729849688057384`*^9, 
   3.772997264660508*^9, 
   3.7778313558487635`*^9},ExpressionUUID->"6f25404b-6a6f-4290-91ba-\
5b92fb0eb382"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{
  3.7716957441632223`*^9, 3.772826828189674*^9, 3.7728273173942537`*^9, 
   3.7729255997418113`*^9, {3.7729256636348066`*^9, 3.772925681221907*^9}, 
   3.7729258435460033`*^9, 3.7729260202098627`*^9, 3.7729849688057384`*^9, 
   3.772997264660508*^9, 
   3.777831365173386*^9},ExpressionUUID->"f232df87-e4cd-40ac-87af-\
929c746b0772"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.7716957441632223`*^9, 3.772826828189674*^9, 3.7728273173942537`*^9, 
   3.7729255997418113`*^9, {3.7729256636348066`*^9, 3.772925681221907*^9}, 
   3.7729258435460033`*^9, 3.7729260202098627`*^9, 3.7729849688057384`*^9, 
   3.772997264660508*^9, 
   3.777831382392972*^9},ExpressionUUID->"ef6c03b6-5457-4bec-b3fa-\
bd79aa5602dd"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.7716957441632223`*^9, 3.772826828189674*^9, 3.7728273173942537`*^9, 
   3.7729255997418113`*^9, {3.7729256636348066`*^9, 3.772925681221907*^9}, 
   3.7729258435460033`*^9, 3.7729260202098627`*^9, 3.7729849688057384`*^9, 
   3.772997264660508*^9, 
   3.777831411619626*^9},ExpressionUUID->"fa92c415-4267-481d-a27a-\
a5640a118874"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{
  3.7716957441632223`*^9, 3.772826828189674*^9, 3.7728273173942537`*^9, 
   3.7729255997418113`*^9, {3.7729256636348066`*^9, 3.772925681221907*^9}, 
   3.7729258435460033`*^9, 3.7729260202098627`*^9, 3.7729849688057384`*^9, 
   3.772997264660508*^9, 
   3.777831462030815*^9},ExpressionUUID->"a6d6b641-c4bb-41ec-af59-\
13698e3c511c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.7716957441632223`*^9, 3.772826828189674*^9, 3.7728273173942537`*^9, 
   3.7729255997418113`*^9, {3.7729256636348066`*^9, 3.772925681221907*^9}, 
   3.7729258435460033`*^9, 3.7729260202098627`*^9, 3.7729849688057384`*^9, 
   3.772997264660508*^9, 
   3.777831541563546*^9},ExpressionUUID->"da65953c-133f-408d-ab6a-\
7ee2c64c3c7f"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.7716957441632223`*^9, 3.772826828189674*^9, 3.7728273173942537`*^9, 
   3.7729255997418113`*^9, {3.7729256636348066`*^9, 3.772925681221907*^9}, 
   3.7729258435460033`*^9, 3.7729260202098627`*^9, 3.7729849688057384`*^9, 
   3.772997264660508*^9, 
   3.777831674011552*^9},ExpressionUUID->"e35cdf68-0b89-4141-9cbf-\
4a447d37fbc4"],

Cell[BoxData["56"], "Print",
 CellChangeTimes->{
  3.7716957441632223`*^9, 3.772826828189674*^9, 3.7728273173942537`*^9, 
   3.7729255997418113`*^9, {3.7729256636348066`*^9, 3.772925681221907*^9}, 
   3.7729258435460033`*^9, 3.7729260202098627`*^9, 3.7729849688057384`*^9, 
   3.772997264660508*^9, 
   3.7778318551991987`*^9},ExpressionUUID->"b284b6f8-5471-4916-98e2-\
721e7b2b0649"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.7716957441632223`*^9, 3.772826828189674*^9, 3.7728273173942537`*^9, 
   3.7729255997418113`*^9, {3.7729256636348066`*^9, 3.772925681221907*^9}, 
   3.7729258435460033`*^9, 3.7729260202098627`*^9, 3.7729849688057384`*^9, 
   3.772997264660508*^9, 
   3.7778320392106075`*^9},ExpressionUUID->"4035e2ee-cbcd-4e2d-97e4-\
a7aa293ee52e"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.7716957441632223`*^9, 3.772826828189674*^9, 3.7728273173942537`*^9, 
   3.7729255997418113`*^9, {3.7729256636348066`*^9, 3.772925681221907*^9}, 
   3.7729258435460033`*^9, 3.7729260202098627`*^9, 3.7729849688057384`*^9, 
   3.772997264660508*^9, 
   3.7778322540048094`*^9},ExpressionUUID->"e30ca362-d81c-4ba2-9935-\
0b5420064c0a"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{
  3.7716957441632223`*^9, 3.772826828189674*^9, 3.7728273173942537`*^9, 
   3.7729255997418113`*^9, {3.7729256636348066`*^9, 3.772925681221907*^9}, 
   3.7729258435460033`*^9, 3.7729260202098627`*^9, 3.7729849688057384`*^9, 
   3.772997264660508*^9, 
   3.7778325419818573`*^9},ExpressionUUID->"fc6e5ea8-6927-4c8a-a663-\
274be4361490"]
}, Open  ]]
}, Open  ]]
}, Closed]]
},
Evaluator->"New Kernel2",
WindowSize->{1280, 637},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.3 Inherited,
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 621, 10, 87, "Section",ExpressionUUID->"a5b1d5ca-f71d-44bd-9ae5-25fee0c7d709"],
Cell[CellGroupData[{
Cell[1226, 36, 76763, 1357, 3764, "Input",ExpressionUUID->"6095dd15-7d2c-443c-a0b5-6a29dc8472cd"],
Cell[CellGroupData[{
Cell[78014, 1397, 413, 9, 29, "Print",ExpressionUUID->"5a5bbd88-6d05-40c0-a663-b039745d55ab"],
Cell[78430, 1408, 282, 5, 29, "Print",ExpressionUUID->"71f9977b-4df4-4f7b-9c7f-e551135c4937"],
Cell[78715, 1415, 282, 5, 29, "Print",ExpressionUUID->"aa13dae2-d11c-49d6-be99-442414029aec"],
Cell[79000, 1422, 283, 5, 29, "Print",ExpressionUUID->"9bf80947-d514-4206-ba35-cdd32ad5bf62"],
Cell[79286, 1429, 282, 5, 29, "Print",ExpressionUUID->"8b585b31-2859-4500-87bc-087ab58b2049"],
Cell[79571, 1436, 282, 5, 29, "Print",ExpressionUUID->"b9ee2e2a-f0d4-4233-b679-d26068df537c"],
Cell[79856, 1443, 282, 5, 29, "Print",ExpressionUUID->"4074346d-614f-4f3e-84b7-a9ba6f583436"],
Cell[80141, 1450, 307, 5, 29, "Print",ExpressionUUID->"b320ea10-3001-4a6c-a7e4-4d7023c7b627"],
Cell[80451, 1457, 304, 5, 29, "Print",ExpressionUUID->"aa91f91f-0db6-4dae-b16d-33a833e4678e"],
Cell[80758, 1464, 304, 5, 29, "Print",ExpressionUUID->"7d23d735-8fd0-4d87-8126-648848548a9f"],
Cell[81065, 1471, 306, 5, 29, "Print",ExpressionUUID->"10a80a49-200d-47be-8e89-134dfb3aa05f"],
Cell[81374, 1478, 307, 5, 29, "Print",ExpressionUUID->"8425fbcf-9397-40d5-bfc3-e71741b5af26"],
Cell[81684, 1485, 304, 5, 29, "Print",ExpressionUUID->"f7460b75-3d9f-4fd7-9728-f91eed424f7c"],
Cell[81991, 1492, 306, 5, 29, "Print",ExpressionUUID->"d8f3d34c-1cfd-477a-a0da-f36645038979"],
Cell[82300, 1499, 307, 5, 29, "Print",ExpressionUUID->"e8a079e2-7138-4959-9e34-ec96c69d433a"],
Cell[82610, 1506, 305, 5, 29, "Print",ExpressionUUID->"21f7d0ed-a273-4329-9c77-ce667d9bb5d8"],
Cell[82918, 1513, 306, 5, 29, "Print",ExpressionUUID->"d7652ace-eeab-4abb-b259-8bc3f75645a6"],
Cell[83227, 1520, 306, 5, 29, "Print",ExpressionUUID->"d7055f22-c084-4475-8941-21c4f6f4d0bc"],
Cell[83536, 1527, 304, 5, 29, "Print",ExpressionUUID->"6ecad336-0914-4703-b8e0-eff77ef6b431"],
Cell[83843, 1534, 307, 5, 29, "Print",ExpressionUUID->"a4bc1854-0d99-42ce-8787-f5fc37f4fcdc"],
Cell[84153, 1541, 437, 9, 29, "Print",ExpressionUUID->"9145df2e-b642-43ca-96bb-6e63d04a4950"],
Cell[84593, 1552, 306, 5, 48, "Print",ExpressionUUID->"436b80fc-7d4e-4274-913e-cc2d0f4f9cdd"],
Cell[84902, 1559, 306, 5, 48, "Print",ExpressionUUID->"c45e40a3-d795-4ba9-9308-97be498a93d9"],
Cell[85211, 1566, 306, 5, 48, "Print",ExpressionUUID->"85ee5181-2ede-42de-8afd-f8506008b60b"],
Cell[85520, 1573, 304, 5, 48, "Print",ExpressionUUID->"b9d02374-d200-409a-858c-71d57a6336fa"],
Cell[85827, 1580, 306, 5, 48, "Print",ExpressionUUID->"6d57351d-bcb4-4d1a-a2d8-5e8b19fe0430"],
Cell[86136, 1587, 307, 5, 48, "Print",ExpressionUUID->"7028d207-a04b-46de-a9cd-ce4b38839bda"],
Cell[86446, 1594, 307, 5, 48, "Print",ExpressionUUID->"315bb310-cf33-433d-b288-620530849c1f"],
Cell[86756, 1601, 304, 5, 48, "Print",ExpressionUUID->"da4475c8-5721-4365-9ac6-bfb76ba706c0"],
Cell[87063, 1608, 306, 5, 48, "Print",ExpressionUUID->"512096a7-a197-4035-90a2-b8654586e865"],
Cell[87372, 1615, 304, 5, 48, "Print",ExpressionUUID->"e32c2e88-f461-4169-9c81-dca48c1748f9"],
Cell[87679, 1622, 306, 5, 48, "Print",ExpressionUUID->"505da46e-643f-4fc9-a172-9fed8a5509bd"],
Cell[87988, 1629, 306, 5, 48, "Print",ExpressionUUID->"4b027084-f9b5-4c03-9419-6d8495914067"],
Cell[88297, 1636, 307, 5, 48, "Print",ExpressionUUID->"61be9a97-6bd5-4766-a4cf-ebd540cda749"],
Cell[88607, 1643, 306, 5, 48, "Print",ExpressionUUID->"edf8998a-5815-4c45-b91e-d6d85ebdc147"],
Cell[88916, 1650, 305, 5, 48, "Print",ExpressionUUID->"a2578a1c-7912-4697-aefc-bca1a0b61f23"],
Cell[89224, 1657, 304, 5, 48, "Print",ExpressionUUID->"c1573c0c-79bd-4be5-9cc4-ba4e4aa32478"],
Cell[89531, 1664, 306, 5, 48, "Print",ExpressionUUID->"84e61703-921d-43b1-a2a5-f3c13e01db5c"],
Cell[89840, 1671, 306, 5, 48, "Print",ExpressionUUID->"93d1cda5-4437-4f0f-909b-a6e8dbfb322a"],
Cell[90149, 1678, 306, 5, 48, "Print",ExpressionUUID->"ef3b13f7-142e-4e58-965a-b47ad102cc49"],
Cell[90458, 1685, 435, 9, 48, "Print",ExpressionUUID->"f6e3cb58-7746-437b-889b-621795405d73"],
Cell[90896, 1696, 304, 5, 48, "Print",ExpressionUUID->"1a5130b2-b4e7-4b5e-a8ab-a8683ba87b7c"],
Cell[91203, 1703, 306, 5, 48, "Print",ExpressionUUID->"4365f28e-0092-4fcb-a554-351a406c300e"],
Cell[91512, 1710, 306, 5, 48, "Print",ExpressionUUID->"6f505c99-0c67-477c-ad9b-fd3e0fad79f4"],
Cell[91821, 1717, 306, 5, 48, "Print",ExpressionUUID->"5eaf41eb-cbb6-4a13-a018-6a4aaf95476d"],
Cell[92130, 1724, 306, 5, 48, "Print",ExpressionUUID->"837a7169-5c3d-4393-83b7-8b84208694a0"],
Cell[92439, 1731, 304, 5, 48, "Print",ExpressionUUID->"eb935ecc-c11b-4d73-8011-2f1d2ba3dde1"],
Cell[92746, 1738, 305, 5, 48, "Print",ExpressionUUID->"5bde912e-46e5-4181-98a1-7c6339df9384"],
Cell[93054, 1745, 306, 5, 48, "Print",ExpressionUUID->"683306c5-ddc9-4d66-93c5-02f39f6ca4cb"],
Cell[93363, 1752, 304, 5, 48, "Print",ExpressionUUID->"7f113ac2-297d-4eb4-841c-16593c557513"],
Cell[93670, 1759, 306, 5, 48, "Print",ExpressionUUID->"e8e9dff5-6137-4026-b86d-75d9d7600dea"],
Cell[93979, 1766, 306, 5, 48, "Print",ExpressionUUID->"0acc1f19-6fb8-4aad-9103-64a9a919a95c"],
Cell[94288, 1773, 304, 5, 48, "Print",ExpressionUUID->"58d07d2a-16ac-4794-858a-d823d5c0c2bc"],
Cell[94595, 1780, 306, 5, 48, "Print",ExpressionUUID->"ffe1da30-7b7b-4e40-a84d-d0ea393116f0"],
Cell[94904, 1787, 307, 5, 48, "Print",ExpressionUUID->"971a642f-0108-4438-841d-0652d1932c24"],
Cell[95214, 1794, 307, 5, 48, "Print",ExpressionUUID->"99317471-fa99-446c-aae9-73fb66175fdc"],
Cell[95524, 1801, 304, 5, 48, "Print",ExpressionUUID->"0578dc5c-b6d3-4f44-93fa-203853320437"],
Cell[95831, 1808, 306, 5, 48, "Print",ExpressionUUID->"0994c4eb-64dc-419b-9e34-0d9a4abe44b4"],
Cell[96140, 1815, 306, 5, 48, "Print",ExpressionUUID->"7fc232f1-3284-4729-9838-1f670ad283f9"],
Cell[96449, 1822, 304, 5, 48, "Print",ExpressionUUID->"6ca549b2-6d03-4756-ae4d-180d71970f6f"],
Cell[96756, 1829, 435, 9, 48, "Print",ExpressionUUID->"910c0772-d07b-4ab9-99d7-7182e9d396e0"],
Cell[97194, 1840, 304, 5, 48, "Print",ExpressionUUID->"2cafc880-26c8-4141-89dd-d94b18af4fdc"],
Cell[97501, 1847, 304, 5, 48, "Print",ExpressionUUID->"c8f16732-cf49-470c-af32-36d8dad922a1"],
Cell[97808, 1854, 306, 5, 48, "Print",ExpressionUUID->"ae3b0a05-1121-4d70-8b58-63a34af124f6"],
Cell[98117, 1861, 304, 5, 48, "Print",ExpressionUUID->"d5adf3b1-bbbb-4af8-aacd-a6648e48e9a7"],
Cell[98424, 1868, 304, 5, 48, "Print",ExpressionUUID->"fc7b19b9-2b30-458e-ad98-96d47c491f79"],
Cell[98731, 1875, 306, 5, 48, "Print",ExpressionUUID->"9ea80649-d7b6-487f-afd9-1ed77ab6c7b7"],
Cell[99040, 1882, 307, 5, 48, "Print",ExpressionUUID->"0f34054e-9b05-4a6c-aef4-00980ced2eae"],
Cell[99350, 1889, 306, 5, 48, "Print",ExpressionUUID->"d7f049c0-6962-4191-b550-f406f9158775"],
Cell[99659, 1896, 306, 5, 48, "Print",ExpressionUUID->"3a868caa-12af-424c-890e-27afc8848ebf"],
Cell[99968, 1903, 306, 5, 48, "Print",ExpressionUUID->"81be2df7-1270-4ea4-8ab2-1e5c32f48d4f"],
Cell[100277, 1910, 307, 5, 48, "Print",ExpressionUUID->"c3e3cb27-c381-4843-8904-15d8b3a9fa71"],
Cell[100587, 1917, 304, 5, 48, "Print",ExpressionUUID->"fae76ad5-1429-460e-a1e9-efd280c86f7c"],
Cell[100894, 1924, 306, 5, 48, "Print",ExpressionUUID->"8b79b647-3618-49e2-aefb-daeb6b3cd1b4"],
Cell[101203, 1931, 305, 5, 48, "Print",ExpressionUUID->"71e78325-6a67-426a-b2bf-d85b914599d0"],
Cell[101511, 1938, 307, 5, 48, "Print",ExpressionUUID->"f3f58a44-8c09-481b-8d14-da20b0c1679f"],
Cell[101821, 1945, 304, 5, 48, "Print",ExpressionUUID->"f653f1ce-71be-43fc-a6c4-8c940f1cbe86"],
Cell[102128, 1952, 307, 5, 48, "Print",ExpressionUUID->"8a3ec0f1-fadb-40b7-af9b-551af1fa925f"],
Cell[102438, 1959, 304, 5, 48, "Print",ExpressionUUID->"cea5e1b6-eab2-43f1-ae61-32e3abf8e73e"],
Cell[102745, 1966, 306, 5, 48, "Print",ExpressionUUID->"f371ff62-3a5a-478b-ab3f-712788239bc4"],
Cell[103054, 1973, 437, 9, 48, "Print",ExpressionUUID->"2a3e86fe-e96d-44b6-b7a2-d2b5a0a08931"],
Cell[103494, 1984, 306, 5, 48, "Print",ExpressionUUID->"79e7e5b6-99a2-4d3a-8820-c8959e6a1a57"],
Cell[103803, 1991, 304, 5, 48, "Print",ExpressionUUID->"0f8d1487-9a15-475d-bfaf-24921fd8fdd8"],
Cell[104110, 1998, 304, 5, 48, "Print",ExpressionUUID->"4784e1b1-0e48-4b81-a340-222a09c3d92e"],
Cell[104417, 2005, 306, 5, 48, "Print",ExpressionUUID->"dc67690a-025d-48f6-aa42-57835e38cebc"],
Cell[104726, 2012, 304, 5, 48, "Print",ExpressionUUID->"696eb3ab-2902-41ab-aeda-719ae8e6d16a"],
Cell[105033, 2019, 307, 5, 48, "Print",ExpressionUUID->"758acab0-c5df-4946-8340-54ae71374ec2"],
Cell[105343, 2026, 305, 5, 48, "Print",ExpressionUUID->"8f15f361-a3ca-42e0-a9a2-25206827dd3c"],
Cell[105651, 2033, 306, 5, 48, "Print",ExpressionUUID->"0cea141d-1f37-4563-9ec3-10b6cb9914b3"],
Cell[105960, 2040, 303, 5, 48, "Print",ExpressionUUID->"08a9f95b-3775-48df-979a-cbde6edb89db"],
Cell[106266, 2047, 306, 5, 48, "Print",ExpressionUUID->"a3727b55-83fa-4510-b8f2-8f7c833831d1"],
Cell[106575, 2054, 306, 5, 48, "Print",ExpressionUUID->"10dfe96d-33ae-4f4f-a08a-b924efc4bf63"],
Cell[106884, 2061, 304, 5, 48, "Print",ExpressionUUID->"7998d1ff-f1ed-4c5f-b896-797a562563b4"],
Cell[107191, 2068, 305, 5, 48, "Print",ExpressionUUID->"5b4760c0-f255-4a89-bde2-90e414c73dc0"],
Cell[107499, 2075, 307, 5, 48, "Print",ExpressionUUID->"0236d95e-ddcf-4b31-a72f-a15735ee5a08"],
Cell[107809, 2082, 305, 5, 48, "Print",ExpressionUUID->"7084a31f-b127-4f05-bc66-8dbbbc78d8f2"],
Cell[108117, 2089, 306, 5, 48, "Print",ExpressionUUID->"331656f6-bf26-478c-bbbe-5b83c99e3fb5"],
Cell[108426, 2096, 304, 5, 48, "Print",ExpressionUUID->"e0436677-12a4-4bc3-b304-738b1d019af5"],
Cell[108733, 2103, 306, 5, 48, "Print",ExpressionUUID->"717e0f0c-30e3-4180-9397-a76f7cad97fa"],
Cell[109042, 2110, 304, 5, 48, "Print",ExpressionUUID->"ab5dc7c5-02bc-4893-bca1-49f6d1a15ac2"],
Cell[109349, 2117, 437, 9, 48, "Print",ExpressionUUID->"10c88980-949c-454b-8564-ad4580578150"],
Cell[109789, 2128, 304, 5, 48, "Print",ExpressionUUID->"ccb330fa-6986-4923-a97d-64f3626139c7"],
Cell[110096, 2135, 304, 5, 48, "Print",ExpressionUUID->"2a61b6f0-c7b6-42db-8790-52ef3748941d"],
Cell[110403, 2142, 304, 5, 48, "Print",ExpressionUUID->"2da20603-bff1-4651-b5c3-ba2fb65840c5"],
Cell[110710, 2149, 304, 5, 48, "Print",ExpressionUUID->"5998fa94-f1fe-49ed-b3cb-6d9c322eef72"],
Cell[111017, 2156, 304, 5, 48, "Print",ExpressionUUID->"dc2a3abd-5d3d-48a7-9e39-bcb47033b4d8"],
Cell[111324, 2163, 305, 5, 48, "Print",ExpressionUUID->"7dbd0e73-6386-462d-a89f-6773ed0b0a7c"],
Cell[111632, 2170, 307, 5, 48, "Print",ExpressionUUID->"9ca642b9-f856-497b-b609-bcda1d1c8f82"],
Cell[111942, 2177, 306, 5, 48, "Print",ExpressionUUID->"877ae4a8-7783-416b-96a8-3bf0fc03c122"],
Cell[112251, 2184, 304, 5, 48, "Print",ExpressionUUID->"c8b34502-68ce-4d83-a640-f6b15b54a505"],
Cell[112558, 2191, 304, 5, 48, "Print",ExpressionUUID->"de1352b7-325b-4517-9264-9e201e093100"],
Cell[112865, 2198, 306, 5, 48, "Print",ExpressionUUID->"dbb5df45-543a-4191-9142-be018d3179c9"],
Cell[113174, 2205, 304, 5, 48, "Print",ExpressionUUID->"f140a40e-24a1-4d61-8a92-32f6d44e8439"],
Cell[113481, 2212, 307, 5, 48, "Print",ExpressionUUID->"52f20af9-dbe6-4a90-8244-23cb5b9378a1"],
Cell[113791, 2219, 307, 5, 48, "Print",ExpressionUUID->"9f544307-e5e6-4884-b2db-d1b12c129943"],
Cell[114101, 2226, 305, 5, 48, "Print",ExpressionUUID->"eb345ba9-5872-43e3-a080-37c7f2088bdf"],
Cell[114409, 2233, 304, 5, 48, "Print",ExpressionUUID->"bb38619d-352f-4f52-8970-c92fe775fd22"],
Cell[114716, 2240, 303, 5, 48, "Print",ExpressionUUID->"4243104a-4ad2-47e8-aacd-4ca5eecdaa6b"],
Cell[115022, 2247, 304, 5, 48, "Print",ExpressionUUID->"8a3c8ac5-8aa8-44e4-8496-07156e5d51dc"],
Cell[115329, 2254, 306, 5, 48, "Print",ExpressionUUID->"e9b62e63-e853-4126-90ac-8e5a3cb2ef4e"],
Cell[115638, 2261, 437, 9, 48, "Print",ExpressionUUID->"84aafbef-3001-46df-bb87-7e6207b731a1"],
Cell[116078, 2272, 306, 5, 48, "Print",ExpressionUUID->"0a14d3c4-126b-454c-b642-c0a8dc573874"],
Cell[116387, 2279, 304, 5, 48, "Print",ExpressionUUID->"5119a8f0-adb6-4b2f-af6d-c2c803023046"],
Cell[116694, 2286, 306, 5, 48, "Print",ExpressionUUID->"d60fd829-e018-45e1-bff0-68ada27107d5"],
Cell[117003, 2293, 304, 5, 48, "Print",ExpressionUUID->"336dd3af-06b5-44b1-80b7-1992d31fd020"],
Cell[117310, 2300, 303, 5, 48, "Print",ExpressionUUID->"f0396bbc-7537-4785-901c-5091bec6346f"],
Cell[117616, 2307, 306, 5, 48, "Print",ExpressionUUID->"8dbe2897-4ab8-440f-9848-fcd7d7ba0c37"],
Cell[117925, 2314, 305, 5, 48, "Print",ExpressionUUID->"fcdbddce-9b10-4714-aa18-4cfe1e995908"],
Cell[118233, 2321, 304, 5, 48, "Print",ExpressionUUID->"10c113d1-73c6-40a0-852e-65d5a2670c76"],
Cell[118540, 2328, 306, 5, 48, "Print",ExpressionUUID->"27bdef31-155e-4cf7-9345-d5799e63eae7"],
Cell[118849, 2335, 304, 5, 48, "Print",ExpressionUUID->"69b801df-ea7a-4924-a032-6f19e2a02bbd"],
Cell[119156, 2342, 306, 5, 48, "Print",ExpressionUUID->"412b936a-098a-4ee8-9511-31b300805fa6"],
Cell[119465, 2349, 306, 5, 48, "Print",ExpressionUUID->"d520429b-66b2-4c7b-9af2-1613a073649b"],
Cell[119774, 2356, 306, 5, 48, "Print",ExpressionUUID->"e91ee2cb-072d-404f-bc20-e417543ac201"],
Cell[120083, 2363, 305, 5, 48, "Print",ExpressionUUID->"e54fd99c-1fc1-4fe2-bcfb-591409599db0"],
Cell[120391, 2370, 305, 5, 48, "Print",ExpressionUUID->"abc6ca2a-0b5d-49d1-98f7-7c23003e661b"],
Cell[120699, 2377, 303, 5, 48, "Print",ExpressionUUID->"859d4126-b457-4b8e-a4dc-18037e55d4ae"],
Cell[121005, 2384, 306, 5, 48, "Print",ExpressionUUID->"17325041-3f34-460a-ad05-1b114c5a64f2"],
Cell[121314, 2391, 304, 5, 48, "Print",ExpressionUUID->"86d94b6b-9c95-40de-bc9f-2c7a639d06e7"],
Cell[121621, 2398, 304, 5, 48, "Print",ExpressionUUID->"2fdf4022-abeb-47ef-bbb7-b762fb4efd90"],
Cell[121928, 2405, 435, 9, 48, "Print",ExpressionUUID->"332a8f20-3aa0-4af3-ab0d-7dbb841bc886"],
Cell[122366, 2416, 306, 5, 48, "Print",ExpressionUUID->"1a133f7f-e680-41af-97f7-244fe318f329"],
Cell[122675, 2423, 304, 5, 48, "Print",ExpressionUUID->"e0c0559f-519b-4887-9f43-3d2a7f80ca92"],
Cell[122982, 2430, 306, 5, 48, "Print",ExpressionUUID->"0b40ddec-5226-4bc9-a0f5-734bb64f9326"],
Cell[123291, 2437, 304, 5, 48, "Print",ExpressionUUID->"c9bf08a9-e517-480f-acd0-cbbd41e581f4"],
Cell[123598, 2444, 304, 5, 48, "Print",ExpressionUUID->"81d0923e-d107-4fc3-b3b6-19d74c0f77e3"],
Cell[123905, 2451, 304, 5, 48, "Print",ExpressionUUID->"25933254-5c46-4a6b-aa30-9a28d5630a42"],
Cell[124212, 2458, 307, 5, 48, "Print",ExpressionUUID->"b2e00905-1e95-4a11-8994-5d794aabe4e4"],
Cell[124522, 2465, 306, 5, 48, "Print",ExpressionUUID->"3252a2e7-1b73-45e8-9a3a-b1517cf71ca7"],
Cell[124831, 2472, 306, 5, 48, "Print",ExpressionUUID->"a4314711-b4a5-4afb-b151-9e81f390be07"],
Cell[125140, 2479, 303, 5, 48, "Print",ExpressionUUID->"8481b6be-cb28-43da-b0fd-e8013fe453a4"],
Cell[125446, 2486, 304, 5, 48, "Print",ExpressionUUID->"d65f2b74-bcbb-48a8-9222-aecf8534dd11"],
Cell[125753, 2493, 303, 5, 48, "Print",ExpressionUUID->"066396d5-8bc5-4689-b0d9-6feefdef6962"],
Cell[126059, 2500, 306, 5, 48, "Print",ExpressionUUID->"f7146b7c-4abe-4d7d-bb2e-cba74df3144f"],
Cell[126368, 2507, 305, 5, 48, "Print",ExpressionUUID->"1855e6ca-1b98-48e6-b3be-55741a6a5807"],
Cell[126676, 2514, 305, 5, 48, "Print",ExpressionUUID->"9873c890-459e-42af-9d4d-66f511ed4409"],
Cell[126984, 2521, 306, 5, 48, "Print",ExpressionUUID->"801d64eb-ebfd-46ff-85d2-b7381f708109"],
Cell[127293, 2528, 306, 5, 48, "Print",ExpressionUUID->"5bfe7afc-36c9-4ef2-8e6f-2dfc42153cab"],
Cell[127602, 2535, 306, 5, 48, "Print",ExpressionUUID->"19fdf8c3-bd0d-4b9d-ba1e-973f20667532"],
Cell[127911, 2542, 306, 5, 48, "Print",ExpressionUUID->"014b7b02-8156-4e31-b430-b729fd6f199e"],
Cell[128220, 2549, 437, 9, 48, "Print",ExpressionUUID->"ca57e051-8fbf-4ecc-853c-fc596e1fad77"],
Cell[128660, 2560, 306, 5, 48, "Print",ExpressionUUID->"00d27db3-a724-424b-a773-8aaab3c723ed"],
Cell[128969, 2567, 304, 5, 48, "Print",ExpressionUUID->"71dd7dee-3bdd-44a8-adc4-31ffee74bffc"],
Cell[129276, 2574, 304, 5, 48, "Print",ExpressionUUID->"a96eb25b-6fc6-4028-9c7c-d5cb4843d021"],
Cell[129583, 2581, 304, 5, 48, "Print",ExpressionUUID->"e460f765-0e9c-4443-bb2b-68f7d379fec9"],
Cell[129890, 2588, 306, 5, 48, "Print",ExpressionUUID->"3a5cd465-35cf-4c6f-ac7b-724a8e213188"],
Cell[130199, 2595, 305, 5, 48, "Print",ExpressionUUID->"3ded5695-5020-494a-bfec-81af8514122c"],
Cell[130507, 2602, 305, 5, 48, "Print",ExpressionUUID->"7f2a4306-7c7d-46d2-b5e9-ead4f0fcfae6"],
Cell[130815, 2609, 304, 5, 48, "Print",ExpressionUUID->"554f8bdf-f2c1-4461-8fe3-d085ac40f234"],
Cell[131122, 2616, 304, 5, 48, "Print",ExpressionUUID->"32d69a5d-0fc2-4173-b8d5-93da854f29d2"],
Cell[131429, 2623, 306, 5, 48, "Print",ExpressionUUID->"ca4a6838-07ce-423b-873a-9b3bced132e3"],
Cell[131738, 2630, 304, 5, 48, "Print",ExpressionUUID->"9ae5a05f-f22d-48c1-b145-74cc3c8c391e"],
Cell[132045, 2637, 306, 5, 48, "Print",ExpressionUUID->"41181ba5-6009-4bad-9ece-d3638984f718"],
Cell[132354, 2644, 307, 5, 48, "Print",ExpressionUUID->"3c58aacb-b188-4fab-a058-2ab944bdfc86"],
Cell[132664, 2651, 305, 5, 48, "Print",ExpressionUUID->"689240b0-c196-4aed-b189-d1720b722abd"],
Cell[132972, 2658, 307, 5, 48, "Print",ExpressionUUID->"b1a59184-4dad-4686-b2f1-fe9b6fef35a6"],
Cell[133282, 2665, 306, 5, 48, "Print",ExpressionUUID->"f6c2438b-0b1f-4067-b53b-1b5ad4793627"],
Cell[133591, 2672, 306, 5, 48, "Print",ExpressionUUID->"eb0d3ac8-d155-41b5-96bc-da422ad4226d"],
Cell[133900, 2679, 304, 5, 48, "Print",ExpressionUUID->"4522ebbb-6bcc-456f-8388-3424cbc8fda1"],
Cell[134207, 2686, 304, 5, 48, "Print",ExpressionUUID->"26f48716-552a-4abf-9a15-773a99684926"],
Cell[134514, 2693, 437, 9, 48, "Print",ExpressionUUID->"610a6789-95f4-449c-b274-abad8115b8d4"],
Cell[134954, 2704, 306, 5, 48, "Print",ExpressionUUID->"8c71bba9-2a31-4c57-a87a-b57dda0fedbb"],
Cell[135263, 2711, 306, 5, 48, "Print",ExpressionUUID->"b9fe6d22-2b1e-4070-932e-0d3057632a1b"],
Cell[135572, 2718, 304, 5, 48, "Print",ExpressionUUID->"fc4ffd04-af84-46de-bc8d-8a3d770eb40a"],
Cell[135879, 2725, 304, 5, 48, "Print",ExpressionUUID->"c905dce4-fad4-4ec2-8fb9-8b617e3e59f3"],
Cell[136186, 2732, 306, 5, 48, "Print",ExpressionUUID->"bdb0bd20-bf50-473c-b3ad-2772f33120da"],
Cell[136495, 2739, 306, 5, 48, "Print",ExpressionUUID->"bb54c667-bfc7-4aa2-9fe2-4f4ba81d06f5"],
Cell[136804, 2746, 307, 5, 48, "Print",ExpressionUUID->"775957d4-f469-4052-80b6-9c53705d2da2"],
Cell[137114, 2753, 306, 5, 48, "Print",ExpressionUUID->"fd51d271-fd5a-4104-b759-367bf7969036"],
Cell[137423, 2760, 303, 5, 48, "Print",ExpressionUUID->"74f9c467-237b-4fcd-99e1-dfcc80e73a8a"],
Cell[137729, 2767, 306, 5, 48, "Print",ExpressionUUID->"c6bba5d0-c7f6-45d4-84f9-a0976a657ba3"],
Cell[138038, 2774, 304, 5, 48, "Print",ExpressionUUID->"7bf346c3-3841-48d1-a6b2-383ac66faa7c"],
Cell[138345, 2781, 306, 5, 48, "Print",ExpressionUUID->"21122707-eef1-4553-92dd-11fa2a9f993b"],
Cell[138654, 2788, 304, 5, 48, "Print",ExpressionUUID->"0a3988a4-6752-44e3-8fcb-990659b54132"],
Cell[138961, 2795, 307, 5, 48, "Print",ExpressionUUID->"62389d4a-701b-4d23-bf95-bf4b3d3541e6"],
Cell[139271, 2802, 307, 5, 48, "Print",ExpressionUUID->"7526be51-f080-4ae0-8737-e1c9dc941ade"],
Cell[139581, 2809, 304, 5, 48, "Print",ExpressionUUID->"620a83fd-c307-4faa-b8f8-94e8261247c9"],
Cell[139888, 2816, 306, 5, 48, "Print",ExpressionUUID->"3c4c58da-9606-43a5-8162-2d9a9bdee38b"],
Cell[140197, 2823, 304, 5, 48, "Print",ExpressionUUID->"2340a2ad-d907-4066-aafa-7d0b5b6bf221"],
Cell[140504, 2830, 304, 5, 48, "Print",ExpressionUUID->"8515628c-264e-4ecf-abaa-2beaf9ee2ad2"],
Cell[140811, 2837, 439, 9, 48, "Print",ExpressionUUID->"ca635177-66f3-41d8-aea0-e4d640a1033d"],
Cell[141253, 2848, 304, 5, 48, "Print",ExpressionUUID->"e0f26bdd-fb32-43da-ad27-084cd5185d4b"],
Cell[141560, 2855, 305, 5, 48, "Print",ExpressionUUID->"c7ae5425-a074-49cd-8beb-1df2716d94ec"],
Cell[141868, 2862, 306, 5, 48, "Print",ExpressionUUID->"ad5a80f6-de5a-4225-bed1-3486f0e87e50"],
Cell[142177, 2869, 307, 5, 48, "Print",ExpressionUUID->"9243ef15-a028-443d-b6c7-87bc1e71e0a2"],
Cell[142487, 2876, 307, 5, 48, "Print",ExpressionUUID->"83b3b23f-79a2-4412-adf6-f8183086ab8f"],
Cell[142797, 2883, 304, 5, 48, "Print",ExpressionUUID->"634155b3-1e44-45ef-9ea9-b10abfa50bcb"],
Cell[143104, 2890, 307, 5, 48, "Print",ExpressionUUID->"8036ddfb-cd2a-4d58-81e9-a99cfdd3ae76"],
Cell[143414, 2897, 305, 5, 48, "Print",ExpressionUUID->"3c54f081-6a95-4e75-b05d-a8b775fb9194"],
Cell[143722, 2904, 307, 5, 48, "Print",ExpressionUUID->"2f6b243c-076e-48e2-98fb-134597b985ab"],
Cell[144032, 2911, 305, 5, 48, "Print",ExpressionUUID->"ab8abd2c-1a72-4854-a3f3-dfcdcf119147"],
Cell[144340, 2918, 305, 5, 48, "Print",ExpressionUUID->"c4d77296-3e9f-4520-b82c-fe796f8fa8fe"],
Cell[144648, 2925, 305, 5, 48, "Print",ExpressionUUID->"6d5f3c49-47f0-4631-8239-aaf939348186"],
Cell[144956, 2932, 307, 5, 48, "Print",ExpressionUUID->"5c3dc2c7-0bf9-46f7-9da0-e66cd77092d0"],
Cell[145266, 2939, 307, 5, 48, "Print",ExpressionUUID->"93e92eec-ec14-490a-a681-d8f5254fe1f1"],
Cell[145576, 2946, 307, 5, 48, "Print",ExpressionUUID->"8b404e1c-b57a-4926-9895-4f72d86f00a6"],
Cell[145886, 2953, 305, 5, 48, "Print",ExpressionUUID->"379355c5-eb65-4a59-aa71-06c36df40089"],
Cell[146194, 2960, 307, 5, 48, "Print",ExpressionUUID->"bcabe567-2cd8-40be-bd62-f7dea7b091a5"],
Cell[146504, 2967, 307, 5, 48, "Print",ExpressionUUID->"9e23cfd9-fe14-48f3-9208-169ff4d5f323"],
Cell[146814, 2974, 305, 5, 48, "Print",ExpressionUUID->"173e5d1b-ad2f-43f9-b5d2-1c90328132a1"],
Cell[147122, 2981, 439, 9, 48, "Print",ExpressionUUID->"e073c914-18cf-459c-bf59-b456bdc558bd"],
Cell[147564, 2992, 306, 5, 48, "Print",ExpressionUUID->"eb437a82-14b8-4f4c-bf4b-e32204b379a5"],
Cell[147873, 2999, 306, 5, 48, "Print",ExpressionUUID->"06849587-6f95-43c8-8475-23ca261387fd"],
Cell[148182, 3006, 304, 5, 48, "Print",ExpressionUUID->"947951b2-8dbb-4bdf-96ac-ac3f3e01900c"],
Cell[148489, 3013, 305, 5, 48, "Print",ExpressionUUID->"5363161c-4178-4301-8997-887be8533d33"],
Cell[148797, 3020, 307, 5, 48, "Print",ExpressionUUID->"48bffe55-26ac-452e-9642-77fc9c9570ba"],
Cell[149107, 3027, 305, 5, 48, "Print",ExpressionUUID->"0a837a1c-a752-40c6-bcf1-b407185973e0"],
Cell[149415, 3034, 305, 5, 48, "Print",ExpressionUUID->"4c63c9d1-9fab-43c2-b65b-676681dc3067"],
Cell[149723, 3041, 305, 5, 48, "Print",ExpressionUUID->"11fd56c4-24a2-45ea-9683-3a50aa03b7a3"],
Cell[150031, 3048, 307, 5, 48, "Print",ExpressionUUID->"c2a3fe0c-fbb5-4b6c-a400-5d8f2b736391"],
Cell[150341, 3055, 305, 5, 48, "Print",ExpressionUUID->"a21205f2-fda4-46cc-b3a9-8599b8dd0661"],
Cell[150649, 3062, 307, 5, 48, "Print",ExpressionUUID->"fa825c58-1b23-468b-8728-294386323f5a"],
Cell[150959, 3069, 307, 5, 48, "Print",ExpressionUUID->"7b1c2365-f597-4f49-95f9-140cc0e4cb6a"],
Cell[151269, 3076, 307, 5, 48, "Print",ExpressionUUID->"c5561688-dc28-4a9b-8bd9-f7958a3ef2bb"],
Cell[151579, 3083, 307, 5, 48, "Print",ExpressionUUID->"3fb1d622-38e2-4ba0-9557-12d8913c38da"],
Cell[151889, 3090, 305, 5, 48, "Print",ExpressionUUID->"8f46689d-8e04-49f1-865e-f8758bfbcc66"],
Cell[152197, 3097, 305, 5, 48, "Print",ExpressionUUID->"aea31264-17ca-40b7-aba6-574acfb5911d"],
Cell[152505, 3104, 307, 5, 48, "Print",ExpressionUUID->"d7b4a783-6048-42ec-a69f-392536c92d64"],
Cell[152815, 3111, 305, 5, 48, "Print",ExpressionUUID->"3b90ee96-fd63-40de-9947-54ff0c7e4f52"],
Cell[153123, 3118, 307, 5, 48, "Print",ExpressionUUID->"ca71abf8-65e8-4ef7-aea0-1678d251a4c2"],
Cell[153433, 3125, 437, 9, 48, "Print",ExpressionUUID->"5105a015-a4d9-4fff-84d7-4d409b8dd945"],
Cell[153873, 3136, 304, 5, 48, "Print",ExpressionUUID->"21d5d4b4-96b8-4f38-991d-893fd941cee4"],
Cell[154180, 3143, 306, 5, 48, "Print",ExpressionUUID->"91144890-2897-4801-8b65-bf2a1b3889f1"],
Cell[154489, 3150, 304, 5, 48, "Print",ExpressionUUID->"b0b4dd07-fd48-44de-a713-5c6b9758e1b9"],
Cell[154796, 3157, 307, 5, 48, "Print",ExpressionUUID->"8418e2c4-7d49-4b1e-8b2f-e22632c10451"],
Cell[155106, 3164, 307, 5, 48, "Print",ExpressionUUID->"21f97aac-5815-44c5-8f0e-b849daceaaa7"],
Cell[155416, 3171, 304, 5, 48, "Print",ExpressionUUID->"b21d7f81-61df-47f3-bc66-b09b23493fe5"],
Cell[155723, 3178, 305, 5, 48, "Print",ExpressionUUID->"701903c5-bc33-4cec-89fe-17420c7a1ac1"],
Cell[156031, 3185, 307, 5, 48, "Print",ExpressionUUID->"b17f496c-2a8f-4149-ad20-77ae52d82461"],
Cell[156341, 3192, 305, 5, 48, "Print",ExpressionUUID->"bccff203-8265-4468-8f30-89ebf08913cb"],
Cell[156649, 3199, 307, 5, 48, "Print",ExpressionUUID->"7997c090-8501-48ff-95cf-ba0f2c8a1823"],
Cell[156959, 3206, 307, 5, 48, "Print",ExpressionUUID->"1ada2d17-c86e-490d-b836-7093db6c9016"],
Cell[157269, 3213, 307, 5, 48, "Print",ExpressionUUID->"91c88720-dbe3-4ead-b0b9-03829207e8f4"],
Cell[157579, 3220, 304, 5, 48, "Print",ExpressionUUID->"4d472f96-c3b4-493f-8712-07c19f6c0f9c"],
Cell[157886, 3227, 307, 5, 48, "Print",ExpressionUUID->"3e872589-00f7-47f2-9a49-cfde083f6b20"],
Cell[158196, 3234, 305, 5, 48, "Print",ExpressionUUID->"b4025d33-b668-430e-a3c7-dad42fc66d9c"],
Cell[158504, 3241, 307, 5, 48, "Print",ExpressionUUID->"c084182c-e157-477a-8279-f002d9881957"],
Cell[158814, 3248, 307, 5, 48, "Print",ExpressionUUID->"2710d728-338e-4a98-a946-f425f612e405"],
Cell[159124, 3255, 305, 5, 48, "Print",ExpressionUUID->"fdd93c28-d9d5-428e-a935-788d8f1e9944"],
Cell[159432, 3262, 304, 5, 48, "Print",ExpressionUUID->"0cf49588-4e27-4916-af18-4be95dc08405"],
Cell[159739, 3269, 439, 9, 48, "Print",ExpressionUUID->"964cefa0-f1dd-4e87-9df1-45412fe52654"],
Cell[160181, 3280, 306, 5, 48, "Print",ExpressionUUID->"7a978a11-9b01-47e3-80fa-d3d0b823844b"],
Cell[160490, 3287, 306, 5, 48, "Print",ExpressionUUID->"bfe2856d-b083-4a23-9397-dfccf65582fd"],
Cell[160799, 3294, 306, 5, 48, "Print",ExpressionUUID->"20be414c-dd03-497e-a72f-a577c765143f"],
Cell[161108, 3301, 305, 5, 48, "Print",ExpressionUUID->"f9d96eab-8bb4-41f6-b198-ccfbdd920591"],
Cell[161416, 3308, 305, 5, 48, "Print",ExpressionUUID->"e3741517-507d-46fa-9d5c-954663cc557c"],
Cell[161724, 3315, 305, 5, 48, "Print",ExpressionUUID->"22009a98-cd05-4709-a750-08f2a943a581"],
Cell[162032, 3322, 307, 5, 48, "Print",ExpressionUUID->"c02163b8-2802-415f-a19d-290200fc36ae"],
Cell[162342, 3329, 305, 5, 48, "Print",ExpressionUUID->"4202221d-b79b-4a9e-b838-1a1e98d03076"],
Cell[162650, 3336, 305, 5, 48, "Print",ExpressionUUID->"401d4655-adc4-4baa-8261-595da1315ae3"],
Cell[162958, 3343, 305, 5, 48, "Print",ExpressionUUID->"f283a4e7-2b12-42a0-b719-4a59a4ec9266"],
Cell[163266, 3350, 304, 5, 48, "Print",ExpressionUUID->"8dacfe96-7078-4042-a6e6-d3719bcfc2b3"],
Cell[163573, 3357, 307, 5, 48, "Print",ExpressionUUID->"7916db33-4bc7-493b-a119-c5d77dd2f59f"],
Cell[163883, 3364, 305, 5, 48, "Print",ExpressionUUID->"324ddb98-ec6b-41ff-a92b-3e0c7d9a4add"],
Cell[164191, 3371, 305, 5, 48, "Print",ExpressionUUID->"fd81312f-6ae2-4907-a7d8-e2beed375d02"],
Cell[164499, 3378, 307, 5, 48, "Print",ExpressionUUID->"8e87854b-ad54-4491-8e6f-beea4794aa6a"],
Cell[164809, 3385, 307, 5, 48, "Print",ExpressionUUID->"d5fb1881-f4e5-43a5-bc60-1ac4183ac686"],
Cell[165119, 3392, 305, 5, 48, "Print",ExpressionUUID->"6c2671e7-7663-47ef-8dd3-d1de078a4cb6"],
Cell[165427, 3399, 305, 5, 48, "Print",ExpressionUUID->"1fbf4faa-58e6-4d3d-9253-ca35f73c4d26"],
Cell[165735, 3406, 305, 5, 48, "Print",ExpressionUUID->"0b61f08d-6b03-413a-ae61-8b22aad997b7"],
Cell[166043, 3413, 439, 9, 48, "Print",ExpressionUUID->"f40f11d8-3abc-4aea-bfcb-5d9f23504ecb"],
Cell[166485, 3424, 306, 5, 48, "Print",ExpressionUUID->"9abdc941-f466-4dba-b372-67483006f942"],
Cell[166794, 3431, 304, 5, 48, "Print",ExpressionUUID->"41a4512d-ff69-417c-b2c9-8818bd2580a2"],
Cell[167101, 3438, 303, 5, 48, "Print",ExpressionUUID->"9f6ff3ee-8713-48e6-9e3f-ef1e9b3aa72b"],
Cell[167407, 3445, 307, 5, 48, "Print",ExpressionUUID->"5ccc3a4d-3249-4c89-8450-70f33a61bfe6"],
Cell[167717, 3452, 307, 5, 48, "Print",ExpressionUUID->"c3b8e621-52db-482c-8893-9e58316e051d"],
Cell[168027, 3459, 307, 5, 48, "Print",ExpressionUUID->"8f8326e5-91ac-4d1b-96e1-fc571f88556f"],
Cell[168337, 3466, 307, 5, 48, "Print",ExpressionUUID->"c24f07eb-ec49-4388-89ba-678ec6f0f1c2"],
Cell[168647, 3473, 305, 5, 48, "Print",ExpressionUUID->"780597be-5bf0-4883-953b-95e5e5c57469"],
Cell[168955, 3480, 305, 5, 48, "Print",ExpressionUUID->"0a6483fb-d4d3-4ca8-a63e-2e66e5e1da11"],
Cell[169263, 3487, 305, 5, 48, "Print",ExpressionUUID->"8675ac9a-8837-4a44-9627-694cf5af6eb8"],
Cell[169571, 3494, 307, 5, 48, "Print",ExpressionUUID->"ac776fb0-0157-4437-b5cc-da7a69053ada"],
Cell[169881, 3501, 307, 5, 48, "Print",ExpressionUUID->"83e0c325-0158-4ede-8a9e-0b6d43113b5f"],
Cell[170191, 3508, 305, 5, 48, "Print",ExpressionUUID->"70ef9eb9-b26c-480c-a4c6-af570f9a8341"],
Cell[170499, 3515, 307, 5, 48, "Print",ExpressionUUID->"18f80200-c115-43a6-bf3e-557f9fea4ec2"],
Cell[170809, 3522, 307, 5, 48, "Print",ExpressionUUID->"2ab26a1c-9796-481b-af35-2a51b34d2a2f"],
Cell[171119, 3529, 307, 5, 48, "Print",ExpressionUUID->"ff3e6931-172f-411d-9e8e-f7c5212f3d9f"],
Cell[171429, 3536, 307, 5, 48, "Print",ExpressionUUID->"9bb83867-f9fc-4c66-91ab-04d9101e2407"],
Cell[171739, 3543, 307, 5, 48, "Print",ExpressionUUID->"f7e9fd15-fdfa-4418-af55-2beda2027764"],
Cell[172049, 3550, 305, 5, 48, "Print",ExpressionUUID->"b3bfb759-7631-440c-90a0-edf1705d5768"],
Cell[172357, 3557, 437, 9, 48, "Print",ExpressionUUID->"e0cc91a8-9358-4f11-8ee7-7863dfcd644c"],
Cell[172797, 3568, 306, 5, 48, "Print",ExpressionUUID->"1f515089-8750-4197-823b-b85fed6c6535"],
Cell[173106, 3575, 306, 5, 48, "Print",ExpressionUUID->"69a153c8-527d-4583-a270-0c39b92196b0"],
Cell[173415, 3582, 306, 5, 48, "Print",ExpressionUUID->"2b2c8e9e-3c93-45dc-b7e9-0e10a66d2a53"],
Cell[173724, 3589, 305, 5, 48, "Print",ExpressionUUID->"d963217a-887a-4be4-8679-180bc6e82900"],
Cell[174032, 3596, 305, 5, 48, "Print",ExpressionUUID->"d85dab8a-3e29-4613-a693-b6c7c9d8d2a4"],
Cell[174340, 3603, 307, 5, 48, "Print",ExpressionUUID->"a51438d7-fa53-444d-a041-3c34e27a5cc3"],
Cell[174650, 3610, 307, 5, 48, "Print",ExpressionUUID->"018e675c-682e-4e91-8676-4c5a6b19bdaa"],
Cell[174960, 3617, 305, 5, 48, "Print",ExpressionUUID->"9261afec-6ce9-4141-87ff-0ead54bbcf94"],
Cell[175268, 3624, 307, 5, 48, "Print",ExpressionUUID->"aecb33c0-2f9f-41ae-a01e-3a41108b8faf"],
Cell[175578, 3631, 305, 5, 48, "Print",ExpressionUUID->"54395c83-7be3-4fb1-aa52-a5b4f3887f87"],
Cell[175886, 3638, 307, 5, 48, "Print",ExpressionUUID->"b5819436-809b-41d4-aab4-17b77aef9dd6"],
Cell[176196, 3645, 307, 5, 48, "Print",ExpressionUUID->"bfa9e03a-e7fc-4d86-aa22-b4512f9e749b"],
Cell[176506, 3652, 305, 5, 48, "Print",ExpressionUUID->"25ff432f-db5a-4bac-bd96-2219a9046af4"],
Cell[176814, 3659, 305, 5, 48, "Print",ExpressionUUID->"797977ea-3b8f-4ae4-9a18-71be8c52be36"],
Cell[177122, 3666, 305, 5, 48, "Print",ExpressionUUID->"fbc37eb1-aa8d-43b5-9f59-15c5bf39b487"],
Cell[177430, 3673, 307, 5, 48, "Print",ExpressionUUID->"83a3cb32-76eb-4dd1-ba0e-545d63aa8917"],
Cell[177740, 3680, 305, 5, 48, "Print",ExpressionUUID->"b968ec2c-81e5-4040-8aca-89016d511085"],
Cell[178048, 3687, 305, 5, 48, "Print",ExpressionUUID->"508e1eca-1f54-4099-91c7-d9cbd791f2fc"],
Cell[178356, 3694, 307, 5, 48, "Print",ExpressionUUID->"664aed76-e17f-4c1d-913b-39e15943f757"],
Cell[178666, 3701, 439, 9, 48, "Print",ExpressionUUID->"d2214509-3439-41e4-8f30-8ebc95fa74da"],
Cell[179108, 3712, 306, 5, 48, "Print",ExpressionUUID->"46c9f14d-3389-4fe8-bd0a-cf45a572a949"],
Cell[179417, 3719, 306, 5, 48, "Print",ExpressionUUID->"4d3d7bc9-7ea3-4b4c-857f-6c395341e3b1"],
Cell[179726, 3726, 307, 5, 48, "Print",ExpressionUUID->"f518a2b1-4644-4e15-91b9-739b3e7cc68e"],
Cell[180036, 3733, 307, 5, 48, "Print",ExpressionUUID->"554ba50d-2e70-4e75-bb7d-e518377cef51"],
Cell[180346, 3740, 305, 5, 48, "Print",ExpressionUUID->"41183ca9-4b92-4597-bf23-ed9ad7ad02c1"],
Cell[180654, 3747, 305, 5, 48, "Print",ExpressionUUID->"cfe75f7f-3bcd-4d1d-85f6-c72d733e7815"],
Cell[180962, 3754, 305, 5, 48, "Print",ExpressionUUID->"eefd9b9e-b9a3-4f53-8585-791132984810"],
Cell[181270, 3761, 307, 5, 48, "Print",ExpressionUUID->"3d6cdca9-f236-4afe-a30d-c81642fb94dd"],
Cell[181580, 3768, 305, 5, 48, "Print",ExpressionUUID->"55abbeb0-4ba4-4438-91ae-dd23f6bec48b"],
Cell[181888, 3775, 305, 5, 48, "Print",ExpressionUUID->"e3d4763c-61f8-4357-9f06-7e45c265c9b6"],
Cell[182196, 3782, 307, 5, 48, "Print",ExpressionUUID->"ad0aea59-252e-4605-9f26-1ab7600616c7"],
Cell[182506, 3789, 305, 5, 48, "Print",ExpressionUUID->"1e292d66-3332-425c-8bdc-6b35fef4a7ce"],
Cell[182814, 3796, 307, 5, 48, "Print",ExpressionUUID->"37da5be3-bb2f-488f-8358-3173f09fc31b"],
Cell[183124, 3803, 307, 5, 48, "Print",ExpressionUUID->"4e9555de-43d6-4b12-b58a-eda438fffef3"],
Cell[183434, 3810, 305, 5, 48, "Print",ExpressionUUID->"f96ba854-24ab-4440-9dbf-73ee54c0bcd0"],
Cell[183742, 3817, 305, 5, 48, "Print",ExpressionUUID->"5d9e0167-66ba-4cfc-94cc-ebf2107ebd5d"],
Cell[184050, 3824, 305, 5, 29, "Print",ExpressionUUID->"aa117f3a-efdd-4f55-a419-a631e04e2e75"],
Cell[184358, 3831, 307, 5, 29, "Print",ExpressionUUID->"b57156eb-db47-4d92-9ff4-6330111c1a0a"],
Cell[184668, 3838, 305, 5, 29, "Print",ExpressionUUID->"e3af5ece-aa7c-47cb-9059-6310f9dfbec3"],
Cell[184976, 3845, 328, 5, 29, "Print",ExpressionUUID->"3a172c11-bae9-41c1-b52e-b6884fda7417"],
Cell[185307, 3852, 306, 5, 29, "Print",ExpressionUUID->"c4bab094-f101-4ee7-bb1c-422f28e51563"],
Cell[185616, 3859, 306, 5, 29, "Print",ExpressionUUID->"e8649c97-d544-4399-9034-365c1c502dc8"],
Cell[185925, 3866, 304, 5, 29, "Print",ExpressionUUID->"d967a360-7e4b-43c1-beeb-da2a4e9cb3d7"],
Cell[186232, 3873, 306, 5, 29, "Print",ExpressionUUID->"5de8e33c-f312-473d-bb61-40c2300c6269"],
Cell[186541, 3880, 303, 5, 29, "Print",ExpressionUUID->"6affc0d9-4bc2-4e6a-b5d4-e9fa91c903ae"],
Cell[186847, 3887, 305, 5, 29, "Print",ExpressionUUID->"a1d22372-1b2c-40d2-af81-7d6b84ef9efe"],
Cell[187155, 3894, 306, 5, 29, "Print",ExpressionUUID->"d528d61a-afe3-4150-bd73-ae58203356de"],
Cell[187464, 3901, 306, 5, 29, "Print",ExpressionUUID->"7739ed84-9c3a-4deb-bdff-2bc445c8b801"],
Cell[187773, 3908, 306, 5, 29, "Print",ExpressionUUID->"b57b71aa-15ad-4b65-8c50-000ef7c11c3e"],
Cell[188082, 3915, 306, 5, 29, "Print",ExpressionUUID->"ce1ceca8-e526-4f15-843f-55dce08436b0"],
Cell[188391, 3922, 307, 5, 29, "Print",ExpressionUUID->"bfabf122-eff2-41f1-a454-cff968fb5beb"],
Cell[188701, 3929, 306, 5, 29, "Print",ExpressionUUID->"969e816a-37f0-4193-9f9a-d2cbe8ad87b9"],
Cell[189010, 3936, 307, 5, 29, "Print",ExpressionUUID->"af05eeaa-a553-417c-800f-0ca0ed9de773"],
Cell[189320, 3943, 305, 5, 29, "Print",ExpressionUUID->"ff5a709b-0f9c-4e1a-ae95-9e9668f5d172"],
Cell[189628, 3950, 306, 5, 29, "Print",ExpressionUUID->"ee889acb-3bfb-456c-9879-b21d042f4507"],
Cell[189937, 3957, 306, 5, 29, "Print",ExpressionUUID->"e44d7365-9d14-430e-a299-b0cc3258344f"],
Cell[190246, 3964, 304, 5, 29, "Print",ExpressionUUID->"621dbd58-f1b1-4f74-9336-32b82fa520ae"],
Cell[190553, 3971, 306, 5, 29, "Print",ExpressionUUID->"21b88477-ffb3-421e-ba22-8f23db335082"],
Cell[190862, 3978, 304, 5, 29, "Print",ExpressionUUID->"572362f4-95d1-4f43-80a8-6311656c9e02"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[191227, 3990, 279, 4, 87, "Section",ExpressionUUID->"f6365997-84c0-4168-8baf-972454714f1e"],
Cell[CellGroupData[{
Cell[191531, 3998, 73107, 1351, 3434, "Input",ExpressionUUID->"93898360-d437-4435-a2ae-671a08668e6d"],
Cell[CellGroupData[{
Cell[264663, 5353, 383, 7, 37, "Print",ExpressionUUID->"3c456ed8-2a11-444b-99da-219967857991"],
Cell[265049, 5362, 383, 7, 37, "Print",ExpressionUUID->"6de88a47-16cd-415b-bf5b-e2a1b16352bb"],
Cell[265435, 5371, 383, 7, 37, "Print",ExpressionUUID->"bc0a8db1-cf6c-49f8-8457-e887879ef76e"],
Cell[265821, 5380, 384, 7, 37, "Print",ExpressionUUID->"593c8b3f-2c4e-4782-b759-423ebe7aa85a"],
Cell[266208, 5389, 381, 7, 37, "Print",ExpressionUUID->"efb25d0f-2cf2-49a4-8dbd-ef123297141c"],
Cell[266592, 5398, 383, 7, 37, "Print",ExpressionUUID->"6f25404b-6a6f-4290-91ba-5b92fb0eb382"],
Cell[266978, 5407, 381, 7, 37, "Print",ExpressionUUID->"f232df87-e4cd-40ac-87af-929c746b0772"],
Cell[267362, 5416, 381, 7, 37, "Print",ExpressionUUID->"ef6c03b6-5457-4bec-b3fa-bd79aa5602dd"],
Cell[267746, 5425, 381, 7, 37, "Print",ExpressionUUID->"fa92c415-4267-481d-a27a-a5640a118874"],
Cell[268130, 5434, 382, 7, 37, "Print",ExpressionUUID->"a6d6b641-c4bb-41ec-af59-13698e3c511c"],
Cell[268515, 5443, 381, 7, 37, "Print",ExpressionUUID->"da65953c-133f-408d-ab6a-7ee2c64c3c7f"],
Cell[268899, 5452, 381, 7, 37, "Print",ExpressionUUID->"e35cdf68-0b89-4141-9cbf-4a447d37fbc4"],
Cell[269283, 5461, 384, 7, 37, "Print",ExpressionUUID->"b284b6f8-5471-4916-98e2-721e7b2b0649"],
Cell[269670, 5470, 383, 7, 37, "Print",ExpressionUUID->"4035e2ee-cbcd-4e2d-97e4-a7aa293ee52e"],
Cell[270056, 5479, 383, 7, 37, "Print",ExpressionUUID->"e30ca362-d81c-4ba2-9935-0b5420064c0a"],
Cell[270442, 5488, 384, 7, 37, "Print",ExpressionUUID->"fc6e5ea8-6927-4c8a-a663-274be4361490"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/string+operators+for+cubic+codes.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# In this file, we write down stabilizer ideals for the codes with string operators and show the ideal membership of the polynomial describing the string operator. For the string operators that support non-trivial clusters of elementary charges at the ends, we show that the polynomial representing the cluster does not belong to the stabilizer ideal. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F = GF(2); R.<x, y, z> = PolynomialRing(F) #polynomial ring with coefficients in Z_2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "CC5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true,
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P5=1 +x+z+y*z; Q5= y+z+x*z+y*z;\n",
    "I5 = R.ideal([P5, Q5]);     #an ideal in polynomial ring R which is the stabilizer ideal for CC5\n",
    "y+x*z^2 in I5               #binomial representing the string operator (and its direction) in CC5\n",
    "#the string operator supports elementary charges at its two ends"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "CC6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P6 = 1+x+y+z;\n",
    "Q6= 1+y+x*z+y*z;\n",
    "I6= R.ideal([P6,Q6]);\n",
    "x+z^2 in I6"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "CC9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P9 = 1+z+x*z+y*z;\n",
    "Q9 = 1+x+y+x*y*z;\n",
    "I9= R.ideal([P9,Q9]);\n",
    "x*y*z^2+1 in I9"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "CC11"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(False, False, True)\n"
     ]
    }
   ],
   "source": [
    "P11= 1+x+y+y*z;\n",
    "Q11 = x+y+z+x*y;\n",
    "I11 = R.ideal([P11,Q11]);\n",
    "print((1+y+y^2) in I11,(1+z) in I11, (1+y+y^2)*(1+z) in I11) \n",
    "#(1+y+y^2) represents the non-trivial cluster and (1+z) is the binomial \n",
    "#that specifies the direction of the string operator, only the product (1+y+y^2)(1+z) belongs to the stabilizer ideal"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "CCB11"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Pb11 = 1+x+y+y*z;\n",
    "Qb11 = 1+y+y^2;\n",
    "Ib11 = R.ideal([Pb11,Qb11]);\n",
    "(1+y^3) in Ib11"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "CC12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(False, False, True)\n"
     ]
    }
   ],
   "source": [
    "P12= 1+x+x*y+z;\n",
    "Q12 = 1+x+x*z+y*z;\n",
    "I12 = R.ideal([P12,Q12]);\n",
    "print((1+x*y+x^2) in I12, (1+z) in I12,(1+x*y+x^2)*(1+z) in I12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "CC13"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(False, False, True)\n"
     ]
    }
   ],
   "source": [
    "P13 = x+z+x*z+y*z;\n",
    "Q13 = 1+x*z+y*z+x*y;\n",
    "I13 = R.ideal([P13,Q13]);\n",
    "print((1+x*y+x+x^2) in I13, (1+z) in I13, (1+x*y+x+x^2)*(1+z) in I13)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "CC14"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(False, False, True)\n"
     ]
    }
   ],
   "source": [
    "P14 = 1+x+z+x*y*z;\n",
    "Q14 = 1+x+x*y+x*z+y*z+x*y*z;\n",
    "I14 = R.ideal([P14,Q14]);\n",
    "print((1+x^2+y*x^2) in I14, (1+z) in I14, (1+x^2+y*x^2)*(1+z) in I14)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "CCB14"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(False, False, True)\n"
     ]
    }
   ],
   "source": [
    "Pb14 = x+y^2+x*y^2+x*z^2;\n",
    "Qb14 = 1+y+y^2+z+y*z;\n",
    "Ib14 = R.ideal([Pb14,Qb14]);\n",
    "print((1+x+y^2) in Ib14,(1+z) in Ib14, (1+x+y^2)*(1+z) in Ib14)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "CC15"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(False, False, True)\n"
     ]
    }
   ],
   "source": [
    "P15 = 1+x*y+z+x*z;\n",
    "Q15 = 1+x*y+y+x*y*z;\n",
    "I15 = R.ideal([P15,Q15]);\n",
    "print((1+x*z+x^2*z) in I15, (1+y) in I15, (1+x*z+x^2*z)*(1+y) in I15)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "CCB15"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n"
     ]
    }
   ],
   "source": [
    "Pb15 = y+x*z+z^2+x*z^2;\n",
    "Qb15 = z*x+z*x^2+1;\n",
    "Ib15 = R.ideal([Pb15,Qb15]);\n",
    "print(z*y*x^3+1 in Ib15)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "CC16"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(False, False, True)\n"
     ]
    }
   ],
   "source": [
    "P16 = 1+z+x*z+x*y*z;\n",
    "Q16 = 1+x*y+y+z;\n",
    "I16 = R.ideal([P16,Q16]);\n",
    "print((x+y+x*y) in I16, (1+x*z) in I16, (x+y+x*y)*(1+x*z) in I16)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "CC17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(False, False, False, False, False, False, True)\n"
     ]
    }
   ],
   "source": [
    "P17 = 1+x*y+y*z+x*z;\n",
    "Q17 = 1+x+y+x*y+z+x*y*z;\n",
    "I17 = R.ideal([P17,Q17]);\n",
    "print((1+z+z^2) in I17, (1+x) in I17, (1+y) in I17, (1+z+z^2)*(1+x) in I17, (1+z+z^2)*(1+y) in I17, (1+x)*(1+y) in I17, (1+z+z^2)*(1+x)*(1+y) in I17)\n",
    "#none of the terms (1+z+z^2),(1+x),(1+y) or product of pairs of them belong to the stabilizer ideal\n",
    "# it is only the product (1+z+z^2)(1+x)(1+y) which belongs to the stabilizer ideal\n",
    "# it can be considered as a cluster of charges of the form (1+z+z^2)(1+x) supported at the ends 1 and y of a string operator\n",
    "# or it can be considered as a cluster of charges of the form (1+z+z^2)(1+y) supported at the ends 1 and x of a string operator"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "CCB17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n"
     ]
    }
   ],
   "source": [
    "Pb17 = 1+z+z^2;\n",
    "Qb17 = 1+x*y+x*z+y*z;\n",
    "Ib17 = R.ideal([Pb17,Qb17]);\n",
    "print((1+z^3) in Ib17)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.1",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

